Constraining fermionic condensates

We study spontaneous symmetry breaking in quantum field theories with fermionic order parameters and construct, for the first time in the literature, the constraint effective potential for it. The Grassmann-valued constraint we encounter is handled using its large-volume expansion, corresponding to a saddle-point approximation. We test the method in the chiral Gross-Neveu model and demonstrate its consistency with the standard approach. The machinery we developed opens up a new avenue to investigate the spontaneous symmetry breaking and restoration in field theories, in particular for the chiral symmetry breaking in the strong interactions.

==> anc/fig1_left_Ns_20.dat <==
# phi_0/phimin Sigma_0/(Nf phimin))
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 1.968106158854414367e-02
3.936231999999999925e-02 3.935992079153300544e-02
5.904347999999999541e-02 5.904056975158657183e-02
7.872463999999999851e-02 7.871769499105517320e-02
9.840580000000000160e-02 9.839263502644618464e-02
1.180869599999999908e-01 1.180632136606234450e-01
1.377681200000000217e-01 1.377302964573622335e-01
1.574492799999999970e-01 1.573929539217081008e-01
1.771304400000000001e-01 1.770487210538587153e-01
1.968116000000000032e-01 1.967021007617911765e-01
2.164927600000000063e-01 2.163466409451517414e-01
2.361739199999999816e-01 2.359844077785823724e-01
2.558550800000000125e-01 2.556168828847807384e-01
2.755362400000000433e-01 2.752424942047406176e-01
2.952173999999999632e-01 2.946921165011605614e-01
3.148985599999999940e-01 3.142859626405392071e-01
3.345797200000000249e-01 3.340944758928904301e-01
3.542608800000000002e-01 3.537096673291921234e-01
3.739420399999999756e-01 3.733447284312023107e-01
3.936232000000000064e-01 3.930249467709132083e-01
4.133043599999999818e-01 4.073334836681055671e-01
4.329855200000000126e-01 4.270026260437245758e-01
4.526666799999999879e-01 4.466336926092623338e-01
4.723478399999999633e-01 4.663490053454212858e-01
4.920289999999999941e-01 4.860277197230298829e-01
5.117101600000000250e-01 5.057082385326960861e-01
5.313913200000000003e-01 5.253939667859413021e-01
5.510724800000000867e-01 5.450855226691615485e-01
5.707536399999999510e-01 5.647828080367152115e-01
5.904347999999999264e-01 5.844856745211132187e-01
6.101159600000000127e-01 6.041977192403705788e-01
6.297971199999999881e-01 6.238627337160475017e-01
6.494782800000000744e-01 6.436287500037605191e-01
6.691594400000000498e-01 6.633520898136343602e-01
6.888405999999999141e-01 6.830865960758063515e-01
7.085217600000000004e-01 7.028290499483322851e-01
7.282029199999999758e-01 7.225956316922861333e-01
7.478840799999999511e-01 7.423623429628675163e-01
7.675652400000000375e-01 7.621444712150888812e-01
7.872464000000000128e-01 7.819208805855887290e-01
8.069275599999999882e-01 8.017220516726039081e-01
8.266087199999999635e-01 8.215218811478071093e-01
8.462898799999999389e-01 8.413287278143168901e-01
8.659710400000000252e-01 8.611380200414855413e-01
8.856522000000000006e-01 8.806739399866484463e-01
9.053333599999999759e-01 9.005634452703628057e-01
9.250145199999999512e-01 9.207864996306094341e-01
9.446956799999999266e-01 9.405511498813580173e-01
9.643768400000000129e-01 9.621866086375036042e-01
9.840579999999999883e-01 9.836054232391068242e-01
1.003739160000000075e+00 1.003596807879330699e+00
1.023420320000000050e+00 1.022020905766985566e+00
1.043101480000000025e+00 1.037934968453049667e+00
1.062782640000000001e+00 1.050654875184441783e+00
1.082463799999999976e+00 1.058879497082656718e+00
1.102144960000000173e+00 1.062941395476505457e+00
1.121826119999999927e+00 1.062366651872697521e+00
1.141507279999999902e+00 1.057668492172831209e+00
1.161188439999999877e+00 1.049304192901543198e+00
1.180869599999999853e+00 1.038600717904996529e+00


==> anc/fig1_left_Ns_28.dat <==
# phi_0/phimin Sigma_0/(Nf phimin))
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 1.968181439995208420e-02
3.936231999999999925e-02 3.936221154463019622e-02
5.904347999999999541e-02 5.904234374199266583e-02
7.872463999999999851e-02 7.872219207554510823e-02
9.840580000000000160e-02 9.840028868500357018e-02
1.180869599999999908e-01 1.180789497652685732e-01
1.377681200000000217e-01 1.377554283392082579e-01
1.574492799999999970e-01 1.574290845715229925e-01
1.771304400000000001e-01 1.771010372709238001e-01
1.968116000000000032e-01 1.967710015320825734e-01
2.164927600000000063e-01 2.164366325351909370e-01
2.361739199999999816e-01 2.361000534240842164e-01
2.558550800000000125e-01 2.557624980618782851e-01
2.755362400000000433e-01 2.754191432686290408e-01
2.952173999999999632e-01 2.950671827687523230e-01
3.148985599999999940e-01 3.147123878443733314e-01
3.345797200000000249e-01 3.343503302004394717e-01
3.542608800000000002e-01 3.539806158181352247e-01
3.739420399999999756e-01 3.736028852622003127e-01
3.936232000000000064e-01 3.932159693544978740e-01
4.133043599999999818e-01 4.118713083813410059e-01
4.329855200000000126e-01 4.315177325245436180e-01
4.526666799999999879e-01 4.511143234975690808e-01
4.723478399999999633e-01 4.707690031883171033e-01
4.920289999999999941e-01 4.904580162747944616e-01
5.117101600000000250e-01 5.101350818421569455e-01
5.313913200000000003e-01 5.297623631322037063e-01
5.510724800000000867e-01 5.494119630835454515e-01
5.707536399999999510e-01 5.691050349478535830e-01
5.904347999999999264e-01 5.888299808302280836e-01
6.101159600000000127e-01 6.084800124433406010e-01
6.297971199999999881e-01 6.281807119258495664e-01
6.494782800000000744e-01 6.478728649675317142e-01
6.691594400000000498e-01 6.675237584575307581e-01
6.888405999999999141e-01 6.872304083218793158e-01
7.085217600000000004e-01 7.069445080874644516e-01
7.282029199999999758e-01 7.266492706629268383e-01
7.478840799999999511e-01 7.463544398566298588e-01
7.675652400000000375e-01 7.660725452528472923e-01
7.872464000000000128e-01 7.857806131481612777e-01
8.069275599999999882e-01 8.054938557290387546e-01
8.266087199999999635e-01 8.252103289196360825e-01
8.462898799999999389e-01 8.449306451143071550e-01
8.659710400000000252e-01 8.646517180210876452e-01
8.856522000000000006e-01 8.844013982897240833e-01
9.053333599999999759e-01 9.040911649622210833e-01
9.250145199999999512e-01 9.238376198079846224e-01
9.446956799999999266e-01 9.435717158641429014e-01
9.643768400000000129e-01 9.633078872425513417e-01
9.840579999999999883e-01 9.835644210586633740e-01
1.003739160000000075e+00 1.003708793116245834e+00
1.023420320000000050e+00 1.022050773356078635e+00
1.043101480000000025e+00 1.037875701833439468e+00
1.062782640000000001e+00 1.050451016918474645e+00
1.082463799999999976e+00 1.058902514411506735e+00
1.102144960000000173e+00 1.062881543820272334e+00
1.121826119999999927e+00 1.062345714326200952e+00
1.141507279999999902e+00 1.057669646923362183e+00
1.161188439999999877e+00 1.049502106781307731e+00
1.180869599999999853e+00 1.038610808840459310e+00


==> anc/fig1_left_Ns_40.dat <==
# phi_0/phimin Sigma_0/(Nf phimin))
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 1.968130627256791873e-02
3.936231999999999925e-02 3.936191540589267790e-02
5.904347999999999541e-02 5.904329609592011419e-02
7.872463999999999851e-02 7.872461979137855559e-02
9.840580000000000160e-02 9.840504733501771739e-02
1.180869599999999908e-01 1.180857413952464963e-01
1.377681200000000217e-01 1.377660227859469344e-01
1.574492799999999970e-01 1.574455815774761236e-01
1.771304400000000001e-01 1.771252595770773375e-01
1.968116000000000032e-01 1.967965914836967145e-01
2.164927600000000063e-01 2.164797773086719057e-01
2.361739199999999816e-01 2.361526271166476676e-01
2.558550800000000125e-01 2.558321961974993619e-01
2.755362400000000433e-01 2.755099291481272195e-01
2.952173999999999632e-01 2.951745753423660745e-01
3.148985599999999940e-01 3.148449783674163727e-01
3.345797200000000249e-01 3.345144231935688328e-01
3.542608800000000002e-01 3.541945731321032853e-01
3.739420399999999756e-01 3.738521365858855083e-01
3.936232000000000064e-01 3.935238353792674948e-01
4.133043599999999818e-01 4.129514882160166267e-01
4.329855200000000126e-01 4.326261950033423731e-01
4.526666799999999879e-01 4.523107802237024133e-01
4.723478399999999633e-01 4.719741216587924892e-01
4.920289999999999941e-01 4.916484177211176698e-01
5.117101600000000250e-01 5.113276226571363825e-01
5.313913200000000003e-01 5.310017310754422404e-01
5.510724800000000867e-01 5.506774932890822205e-01
5.707536399999999510e-01 5.703547092797445206e-01
5.904347999999999264e-01 5.900317682503446459e-01
6.101159600000000127e-01 6.097161098368394372e-01
6.297971199999999881e-01 6.293997268373848764e-01
6.494782800000000744e-01 6.490461072056867842e-01
6.691594400000000498e-01 6.687289317673312805e-01
6.888405999999999141e-01 6.884062284809925325e-01
7.085217600000000004e-01 7.080916836172281847e-01
7.282029199999999758e-01 7.276965345621408954e-01
7.478840799999999511e-01 7.473554719431387827e-01
7.675652400000000375e-01 7.669482365891813203e-01
7.872464000000000128e-01 7.865621769897782611e-01
8.069275599999999882e-01 8.063086472796727744e-01
8.266087199999999635e-01 8.261198623228712679e-01
8.462898799999999389e-01 8.454856595179442991e-01
8.659710400000000252e-01 8.650047695044447149e-01
8.856522000000000006e-01 8.851421549343003736e-01
9.053333599999999759e-01 9.050281361214050913e-01
9.250145199999999512e-01 9.247231651100388250e-01
9.446956799999999266e-01 9.444182462363339692e-01
9.643768400000000129e-01 9.641094865125067193e-01
9.840579999999999883e-01 9.837959079921686500e-01
1.003739160000000075e+00 1.003702178268702339e+00
1.023420320000000050e+00 1.022052874777163112e+00
1.043101480000000025e+00 1.037883618099195937e+00
1.062782640000000001e+00 1.050407655150098041e+00
1.082463799999999976e+00 1.058898597945184594e+00
1.102144960000000173e+00 1.062925574662566097e+00
1.121826119999999927e+00 1.062396772050577143e+00
1.141507279999999902e+00 1.057629659992589399e+00
1.161188439999999877e+00 1.049513470087215961e+00
1.180869599999999853e+00 1.038609173063040902e+00


==> anc/fig1_left_Ns_60.dat <==
# phi_0/phimin Sigma_0/(Nf phimin))
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 1.968136974059863167e-02
3.936231999999999925e-02 3.936271784898803805e-02
5.904347999999999541e-02 5.903509903022419875e-02
7.872463999999999851e-02 7.872136292509533673e-02
9.840580000000000160e-02 9.840542066263127663e-02
1.180869599999999908e-01 1.180866544629423920e-01
1.377681200000000217e-01 1.377552640232808656e-01
1.574492799999999970e-01 1.574331430957564837e-01
1.771304400000000001e-01 1.771293570966299691e-01
1.968116000000000032e-01 1.968091271486303862e-01
2.164927600000000063e-01 2.164899392734808414e-01
2.361739199999999816e-01 2.361714876517730655e-01
2.558550800000000125e-01 2.558496625048238271e-01
2.755362400000000433e-01 2.755314073994412083e-01
2.952173999999999632e-01 2.952100175409069216e-01
3.148985599999999940e-01 3.148880467818014339e-01
3.345797200000000249e-01 3.345672749847679595e-01
3.542608800000000002e-01 3.542479781736084798e-01
3.739420399999999756e-01 3.739242461335772205e-01
3.936232000000000064e-01 3.935984665790270842e-01
4.133043599999999818e-01 4.132364920508436179e-01
4.329855200000000126e-01 4.329165276179636757e-01
4.526666799999999879e-01 4.525917440927597069e-01
4.723478399999999633e-01 4.722727168311617318e-01
4.920289999999999941e-01 4.919523439114302232e-01
5.117101600000000250e-01 5.116237630800454239e-01
5.313913200000000003e-01 5.313144317040385811e-01
5.510724800000000867e-01 5.509956161975244626e-01
5.707536399999999510e-01 5.706749549276545208e-01
5.904347999999999264e-01 5.903524924880664271e-01
6.101159600000000127e-01 6.100335150226465775e-01
6.297971199999999881e-01 6.298331629604621007e-01
6.494782800000000744e-01 6.493963018127351106e-01
6.691594400000000498e-01 6.691450974909514127e-01
6.888405999999999141e-01 6.888225915741069683e-01
7.085217600000000004e-01 7.085026514416294940e-01
7.282029199999999758e-01 7.281795586555398492e-01
7.478840799999999511e-01 7.478558556155081583e-01
7.675652400000000375e-01 7.674907293343364856e-01
7.872464000000000128e-01 7.872377470591089832e-01
8.069275599999999882e-01 8.068333492159414089e-01
8.266087199999999635e-01 8.265305762707381154e-01
8.462898799999999389e-01 8.461984217938222086e-01
8.659710400000000252e-01 8.659060122047487207e-01
8.856522000000000006e-01 8.850701775695996032e-01
9.053333599999999759e-01 9.047985242231186831e-01
9.250145199999999512e-01 9.249519296003886337e-01
9.446956799999999266e-01 9.446000055719562249e-01
9.643768400000000129e-01 9.645188103496369347e-01
9.840579999999999883e-01 9.840057711335621349e-01
1.003739160000000075e+00 1.003681128381818111e+00
1.023420320000000050e+00 1.022052428529906187e+00
1.043101480000000025e+00 1.037892319637874650e+00
1.062782640000000001e+00 1.050424285021896109e+00
1.082463799999999976e+00 1.058899270309344276e+00
1.102144960000000173e+00 1.062890484340107244e+00
1.121826119999999927e+00 1.062365587825042645e+00
1.141507279999999902e+00 1.057695411301005750e+00
1.161188439999999877e+00 1.049504826980484973e+00
1.180869599999999853e+00 1.038609212053444253e+00


==> anc/fig2_left_Ns_20.dat <==
# phi_0/phimin Omega/(Nf rhobar^2))
-1.180869599999999853e+00 1.132554411013402262e-01
-1.161188439999999877e+00 8.868498143735159545e-02
-1.141507279999999902e+00 6.699957476467721662e-02
-1.121826119999999927e+00 4.837449387732595252e-02
-1.102144960000000173e+00 3.291877733981218856e-02
-1.082463799999999976e+00 2.064435578790069226e-02
-1.062782640000000001e+00 1.145048120616698473e-02
-1.043101480000000025e+00 5.132793749370589964e-03
-1.023420320000000050e+00 1.417525281224740752e-03
-1.003739160000000075e+00 0.000000000000000000e+00
-9.840579999999999883e-01 5.726455204598801529e-04
-9.643768400000000129e-01 2.855441758652377260e-03
-9.446956799999999266e-01 6.570720173387667451e-03
-9.250145199999999512e-01 1.074007551530231641e-02
-9.053333599999999759e-01 1.494328747164386240e-02
-8.856522000000000006e-01 1.917976812483390692e-02
-8.659710400000000252e-01 2.345218726056153002e-02
-8.462898799999999389e-01 2.776064885578277686e-02
-8.266087199999999635e-01 3.210570456929151550e-02
-8.069275599999999882e-01 3.648792231415931564e-02
-7.872464000000000128e-01 4.090795586355444602e-02
-7.675652400000000375e-01 4.536646116356379821e-02
-7.478840799999999511e-01 4.986411398278645102e-02
-7.282029199999999758e-01 5.440158613755241568e-02
-7.085217600000000004e-01 5.897956110748803216e-02
-6.888405999999999141e-01 6.359871959316165668e-02
-6.691594400000000498e-01 6.825949885012616569e-02
-6.494782800000000744e-01 7.296297474973212349e-02
-6.297971199999999881e-01 7.770964683353809299e-02
-6.101159600000000127e-01 8.250015404947630415e-02
-5.904347999999999264e-01 8.733514507870498988e-02
-5.707536399999999510e-01 9.221522191221620535e-02
-5.510724800000000867e-01 9.714095454591165080e-02
-5.313913200000000003e-01 1.021128655454692780e-01
-5.117101600000000250e-01 1.071314160498630930e-01
-4.920289999999999941e-01 1.121969883212026176e-01
-4.723478399999999633e-01 1.173098662026846872e-01
-4.526666799999999879e-01 1.224702432070038371e-01
-4.329855200000000126e-01 1.276780014153261478e-01
-4.133043599999999818e-01 1.329330653522663441e-01
-3.936232000000000064e-01 1.326927905436494637e-01
-3.739420399999999756e-01 1.297670258733881754e-01
-3.542608800000000002e-01 1.269996935250593539e-01
-3.345797200000000249e-01 1.243891521097015840e-01
-3.148985599999999940e-01 1.219442676984013874e-01
-2.952173999999999632e-01 1.196621980338772318e-01
-2.755362400000000433e-01 1.175422574359580308e-01
-2.558550800000000125e-01 1.155828743919390389e-01
-2.361739199999999816e-01 1.137811202984960746e-01
-2.164927600000000063e-01 1.121347946055604172e-01
-1.968116000000000032e-01 1.106412413814448215e-01
-1.771304400000000001e-01 1.092983808397286483e-01
-1.574492799999999970e-01 1.081029329507459114e-01
-1.377681200000000217e-01 1.070538302029999667e-01
-1.180869599999999908e-01 1.061486488829429531e-01
-9.840580000000000160e-02 1.053856855083924460e-01
-7.872463999999999851e-02 1.047634259983363236e-01
-5.904347999999999541e-02 1.042807579272344576e-01
-3.936231999999999925e-02 1.039366994296868629e-01
-1.968115999999999963e-02 1.037304131357529302e-01
0.000000000000000000e+00 1.036617216213229220e-01
1.968115999999999963e-02 1.037304131357529302e-01
3.936231999999999925e-02 1.039366994296868629e-01
5.904347999999999541e-02 1.042807579272344576e-01
7.872463999999999851e-02 1.047634259983363236e-01
9.840580000000000160e-02 1.053856855083924460e-01
1.180869599999999908e-01 1.061486488829429531e-01
1.377681200000000217e-01 1.070538302029999667e-01
1.574492799999999970e-01 1.081029329507459114e-01
1.771304400000000001e-01 1.092983808397286483e-01
1.968116000000000032e-01 1.106412413814448215e-01
2.164927600000000063e-01 1.121347946055604172e-01
2.361739199999999816e-01 1.137811202984960746e-01
2.558550800000000125e-01 1.155828743919390389e-01
2.755362400000000433e-01 1.175422574359580308e-01
2.952173999999999632e-01 1.196621980338772318e-01
3.148985599999999940e-01 1.219442676984013874e-01
3.345797200000000249e-01 1.243891521097015840e-01
3.542608800000000002e-01 1.269996935250593539e-01
3.739420399999999756e-01 1.297670258733881754e-01
3.936232000000000064e-01 1.326927905436494637e-01
4.133043599999999818e-01 1.329330653522663441e-01
4.329855200000000126e-01 1.276780014153261478e-01
4.526666799999999879e-01 1.224702432070038371e-01
4.723478399999999633e-01 1.173098662026846872e-01
4.920289999999999941e-01 1.121969883212026176e-01
5.117101600000000250e-01 1.071314160498630930e-01
5.313913200000000003e-01 1.021128655454692780e-01
5.510724800000000867e-01 9.714095454591165080e-02
5.707536399999999510e-01 9.221522191221620535e-02
5.904347999999999264e-01 8.733514507870498988e-02
6.101159600000000127e-01 8.250015404947630415e-02
6.297971199999999881e-01 7.770964683353809299e-02
6.494782800000000744e-01 7.296297474973212349e-02
6.691594400000000498e-01 6.825949885012616569e-02
6.888405999999999141e-01 6.359871959316165668e-02
7.085217600000000004e-01 5.897956110748803216e-02
7.282029199999999758e-01 5.440158613755241568e-02
7.478840799999999511e-01 4.986411398278645102e-02
7.675652400000000375e-01 4.536646116356379821e-02
7.872464000000000128e-01 4.090795586355444602e-02
8.069275599999999882e-01 3.648792231415931564e-02
8.266087199999999635e-01 3.210570456929151550e-02
8.462898799999999389e-01 2.776064885578277686e-02
8.659710400000000252e-01 2.345218726056153002e-02
8.856522000000000006e-01 1.917976812483390692e-02
9.053333599999999759e-01 1.494328747164386240e-02
9.250145199999999512e-01 1.074007551530231641e-02
9.446956799999999266e-01 6.570720173387667451e-03
9.643768400000000129e-01 2.855441758652377260e-03
9.840579999999999883e-01 5.726455204598801529e-04
1.003739160000000075e+00 0.000000000000000000e+00
1.023420320000000050e+00 1.417525281224740752e-03
1.043101480000000025e+00 5.132793749370589964e-03
1.062782640000000001e+00 1.145048120616698473e-02
1.082463799999999976e+00 2.064435578790069226e-02
1.102144960000000173e+00 3.291877733981218856e-02
1.121826119999999927e+00 4.837449387732595252e-02
1.141507279999999902e+00 6.699957476467721662e-02
1.161188439999999877e+00 8.868498143735159545e-02
1.180869599999999853e+00 1.132554411013402262e-01


==> anc/fig2_left_Ns_28.dat <==
# phi_0/phimin Omega/(Nf rhobar^2))
-1.180869599999999853e+00 1.132582271943068930e-01
-1.161188439999999877e+00 8.868713358694146898e-02
-1.141507279999999902e+00 6.700135075946844765e-02
-1.121826119999999927e+00 4.837598497802930719e-02
-1.102144960000000173e+00 3.292006800895308505e-02
-1.082463799999999976e+00 2.064551069800579786e-02
-1.062782640000000001e+00 1.145135953594178524e-02
-1.043101480000000025e+00 5.133822313140856686e-03
-1.023420320000000050e+00 1.418551302353132648e-03
-1.003739160000000075e+00 0.000000000000000000e+00
-9.840579999999999883e-01 5.738374105285215521e-04
-9.643768400000000129e-01 2.569526565357915793e-03
-9.446956799999999266e-01 4.706235170629624598e-03
-9.250145199999999512e-01 6.862572464148564144e-03
-9.053333599999999759e-01 9.038779700113575011e-03
-8.856522000000000006e-01 1.123545378541102036e-02
-8.659710400000000252e-01 1.345295684162572947e-02
-8.462898799999999389e-01 1.569179048665558796e-02
-8.266087199999999635e-01 1.795240620041216317e-02
-8.069275599999999882e-01 2.023529532734136271e-02
-7.872464000000000128e-01 2.254096459963506049e-02
-7.675652400000000375e-01 2.486991908312508048e-02
-7.478840799999999511e-01 2.722264190705747655e-02
-7.282029199999999758e-01 2.959982009943884496e-02
-7.085217600000000004e-01 3.200197717297048605e-02
-6.888405999999999141e-01 3.442971735484690043e-02
-6.691594400000000498e-01 3.688366427488443122e-02
-6.494782800000000744e-01 3.936446380829050629e-02
-6.297971199999999881e-01 4.187279384927988790e-02
-6.101159600000000127e-01 4.440935682234670168e-02
-5.904347999999999264e-01 4.697488286811080105e-02
-5.707536399999999510e-01 4.957010751662238590e-02
-5.510724800000000867e-01 5.219584162613999379e-02
-5.313913200000000003e-01 5.485268772482654320e-02
-5.117101600000000250e-01 5.754212949512527153e-02
-4.920289999999999941e-01 6.026416470887863142e-02
-4.723478399999999633e-01 6.302019311671203106e-02
-4.526666799999999879e-01 6.581126850674356987e-02
-4.329855200000000126e-01 6.863825772881160248e-02
-4.133043599999999818e-01 7.150222490734459146e-02
-3.936232000000000064e-01 7.021242553537021536e-02
-3.739420399999999756e-01 6.840705555292625473e-02
-3.542608800000000002e-01 6.672815270568421830e-02
-3.345797200000000249e-01 6.516941022662792182e-02
-3.148985599999999940e-01 6.372560957424233674e-02
-2.952173999999999632e-01 6.239148922759085725e-02
-2.755362400000000433e-01 6.116282182753018937e-02
-2.558550800000000125e-01 6.003348998726876218e-02
-2.361739199999999816e-01 5.900183543569137434e-02
-2.164927600000000063e-01 5.806365220431219942e-02
-1.968116000000000032e-01 5.721645966728061694e-02
-1.771304400000000001e-01 5.645750675749150460e-02
-1.574492799999999970e-01 5.578425716443957683e-02
-1.377681200000000217e-01 5.519475916053395714e-02
-1.180869599999999908e-01 5.468688506775887248e-02
-9.840580000000000160e-02 5.425985297513158390e-02
-7.872463999999999851e-02 5.391193261729554376e-02
-5.904347999999999541e-02 5.364247918579945207e-02
-3.936231999999999925e-02 5.345052248037784892e-02
-1.968115999999999963e-02 5.333558722926168283e-02
0.000000000000000000e+00 5.329821324969785667e-02
1.968115999999999963e-02 5.333558722926168283e-02
3.936231999999999925e-02 5.345052248037784892e-02
5.904347999999999541e-02 5.364247918579945207e-02
7.872463999999999851e-02 5.391193261729554376e-02
9.840580000000000160e-02 5.425985297513158390e-02
1.180869599999999908e-01 5.468688506775887248e-02
1.377681200000000217e-01 5.519475916053395714e-02
1.574492799999999970e-01 5.578425716443957683e-02
1.771304400000000001e-01 5.645750675749150460e-02
1.968116000000000032e-01 5.721645966728061694e-02
2.164927600000000063e-01 5.806365220431219942e-02
2.361739199999999816e-01 5.900183543569137434e-02
2.558550800000000125e-01 6.003348998726876218e-02
2.755362400000000433e-01 6.116282182753018937e-02
2.952173999999999632e-01 6.239148922759085725e-02
3.148985599999999940e-01 6.372560957424233674e-02
3.345797200000000249e-01 6.516941022662792182e-02
3.542608800000000002e-01 6.672815270568421830e-02
3.739420399999999756e-01 6.840705555292625473e-02
3.936232000000000064e-01 7.021242553537021536e-02
4.133043599999999818e-01 7.150222490734459146e-02
4.329855200000000126e-01 6.863825772881160248e-02
4.526666799999999879e-01 6.581126850674356987e-02
4.723478399999999633e-01 6.302019311671203106e-02
4.920289999999999941e-01 6.026416470887863142e-02
5.117101600000000250e-01 5.754212949512527153e-02
5.313913200000000003e-01 5.485268772482654320e-02
5.510724800000000867e-01 5.219584162613999379e-02
5.707536399999999510e-01 4.957010751662238590e-02
5.904347999999999264e-01 4.697488286811080105e-02
6.101159600000000127e-01 4.440935682234670168e-02
6.297971199999999881e-01 4.187279384927988790e-02
6.494782800000000744e-01 3.936446380829050629e-02
6.691594400000000498e-01 3.688366427488443122e-02
6.888405999999999141e-01 3.442971735484690043e-02
7.085217600000000004e-01 3.200197717297048605e-02
7.282029199999999758e-01 2.959982009943884496e-02
7.478840799999999511e-01 2.722264190705747655e-02
7.675652400000000375e-01 2.486991908312508048e-02
7.872464000000000128e-01 2.254096459963506049e-02
8.069275599999999882e-01 2.023529532734136271e-02
8.266087199999999635e-01 1.795240620041216317e-02
8.462898799999999389e-01 1.569179048665558796e-02
8.659710400000000252e-01 1.345295684162572947e-02
8.856522000000000006e-01 1.123545378541102036e-02
9.053333599999999759e-01 9.038779700113575011e-03
9.250145199999999512e-01 6.862572464148564144e-03
9.446956799999999266e-01 4.706235170629624598e-03
9.643768400000000129e-01 2.569526565357915793e-03
9.840579999999999883e-01 5.738374105285215521e-04
1.003739160000000075e+00 0.000000000000000000e+00
1.023420320000000050e+00 1.418551302353132648e-03
1.043101480000000025e+00 5.133822313140856686e-03
1.062782640000000001e+00 1.145135953594178524e-02
1.082463799999999976e+00 2.064551069800579786e-02
1.102144960000000173e+00 3.292006800895308505e-02
1.121826119999999927e+00 4.837598497802930719e-02
1.141507279999999902e+00 6.700135075946844765e-02
1.161188439999999877e+00 8.868713358694146898e-02
1.180869599999999853e+00 1.132582271943068930e-01


==> anc/fig2_left_Ns_40.dat <==
# phi_0/phimin Omega/(Nf rhobar^2))
-1.180869599999999853e+00 1.132582330769822399e-01
-1.161188439999999877e+00 8.868714476368078081e-02
-1.141507279999999902e+00 6.700136033595238683e-02
-1.121826119999999927e+00 4.837599579282558793e-02
-1.102144960000000173e+00 3.292007195901547334e-02
-1.082463799999999976e+00 2.064551036452477728e-02
-1.062782640000000001e+00 1.145135908235050959e-02
-1.043101480000000025e+00 5.133823088075972763e-03
-1.023420320000000050e+00 1.418549527142154432e-03
-1.003739160000000075e+00 0.000000000000000000e+00
-9.840579999999999883e-01 5.191894641330963012e-04
-9.643768400000000129e-01 1.562425210115958585e-03
-9.446956799999999266e-01 2.615937572225557339e-03
-9.250145199999999512e-01 3.679661341756124138e-03
-9.053333599999999759e-01 4.753845824366331740e-03
-8.856522000000000006e-01 5.838748477751454224e-03
-8.659710400000000252e-01 6.934944909825047077e-03
-8.462898799999999389e-01 8.041739198014097312e-03
-8.266087199999999635e-01 9.160003612473821555e-03
-8.069275599999999882e-01 1.029029086835353546e-02
-7.872464000000000128e-01 1.143254846263286328e-02
-7.675652400000000375e-01 1.258688268410901312e-02
-7.478840799999999511e-01 1.375385454184419043e-02
-7.282029199999999758e-01 1.493382891913130894e-02
-7.085217600000000004e-01 1.612713133512744257e-02
-6.888405999999999141e-01 1.733398684620734986e-02
-6.691594400000000498e-01 1.855472978684236107e-02
-6.494782800000000744e-01 1.978982358632908056e-02
-6.297971199999999881e-01 2.103948745907935347e-02
-6.101159600000000127e-01 2.230414393810420393e-02
-5.904347999999999264e-01 2.358472761358698655e-02
-5.707536399999999510e-01 2.488089385131453390e-02
-5.510724800000000867e-01 2.619346702143565686e-02
-5.313913200000000003e-01 2.752309216107229339e-02
-5.117101600000000250e-01 2.887015038330820182e-02
-4.920289999999999941e-01 3.023496262302005633e-02
-4.723478399999999633e-01 3.161829246576608465e-02
-4.526666799999999879e-01 3.302092260623235020e-02
-4.329855200000000126e-01 3.444249064726878640e-02
-4.133043599999999818e-01 3.588472545907872568e-02
-3.936232000000000064e-01 3.497129829418788027e-02
-3.739420399999999756e-01 3.401493851047743266e-02
-3.542608800000000002e-01 3.313864372836983208e-02
-3.345797200000000249e-01 3.232101937515075019e-02
-3.148985599999999940e-01 3.157322031319920175e-02
-2.952173999999999632e-01 3.088249325688374736e-02
-2.755362400000000433e-01 3.026423299879488216e-02
-2.558550800000000125e-01 2.966136726224244402e-02
-2.361739199999999816e-01 2.912458391579886285e-02
-2.164927600000000063e-01 2.864194628507898965e-02
-1.968116000000000032e-01 2.821742595317056068e-02
-1.771304400000000001e-01 2.781561062865989253e-02
-1.574492799999999970e-01 2.746823178665436238e-02
-1.377681200000000217e-01 2.716483229602661975e-02
-1.180869599999999908e-01 2.690403392915685643e-02
-9.840580000000000160e-02 2.668605970314752440e-02
-7.872463999999999851e-02 2.650876118212897037e-02
-5.904347999999999541e-02 2.637347283595559144e-02
-3.936231999999999925e-02 2.627165226933259046e-02
-1.968115999999999963e-02 2.623414436190352195e-02
0.000000000000000000e+00 2.622495864517293551e-02
1.968115999999999963e-02 2.623414436190352195e-02
3.936231999999999925e-02 2.627165226933259046e-02
5.904347999999999541e-02 2.637347283595559144e-02
7.872463999999999851e-02 2.650876118212897037e-02
9.840580000000000160e-02 2.668605970314752440e-02
1.180869599999999908e-01 2.690403392915685643e-02
1.377681200000000217e-01 2.716483229602661975e-02
1.574492799999999970e-01 2.746823178665436238e-02
1.771304400000000001e-01 2.781561062865989253e-02
1.968116000000000032e-01 2.821742595317056068e-02
2.164927600000000063e-01 2.864194628507898965e-02
2.361739199999999816e-01 2.912458391579886285e-02
2.558550800000000125e-01 2.966136726224244402e-02
2.755362400000000433e-01 3.026423299879488216e-02
2.952173999999999632e-01 3.088249325688374736e-02
3.148985599999999940e-01 3.157322031319920175e-02
3.345797200000000249e-01 3.232101937515075019e-02
3.542608800000000002e-01 3.313864372836983208e-02
3.739420399999999756e-01 3.401493851047743266e-02
3.936232000000000064e-01 3.497129829418788027e-02
4.133043599999999818e-01 3.588472545907872568e-02
4.329855200000000126e-01 3.444249064726878640e-02
4.526666799999999879e-01 3.302092260623235020e-02
4.723478399999999633e-01 3.161829246576608465e-02
4.920289999999999941e-01 3.023496262302005633e-02
5.117101600000000250e-01 2.887015038330820182e-02
5.313913200000000003e-01 2.752309216107229339e-02
5.510724800000000867e-01 2.619346702143565686e-02
5.707536399999999510e-01 2.488089385131453390e-02
5.904347999999999264e-01 2.358472761358698655e-02
6.101159600000000127e-01 2.230414393810420393e-02
6.297971199999999881e-01 2.103948745907935347e-02
6.494782800000000744e-01 1.978982358632908056e-02
6.691594400000000498e-01 1.855472978684236107e-02
6.888405999999999141e-01 1.733398684620734986e-02
7.085217600000000004e-01 1.612713133512744257e-02
7.282029199999999758e-01 1.493382891913130894e-02
7.478840799999999511e-01 1.375385454184419043e-02
7.675652400000000375e-01 1.258688268410901312e-02
7.872464000000000128e-01 1.143254846263286328e-02
8.069275599999999882e-01 1.029029086835353546e-02
8.266087199999999635e-01 9.160003612473821555e-03
8.462898799999999389e-01 8.041739198014097312e-03
8.659710400000000252e-01 6.934944909825047077e-03
8.856522000000000006e-01 5.838748477751454224e-03
9.053333599999999759e-01 4.753845824366331740e-03
9.250145199999999512e-01 3.679661341756124138e-03
9.446956799999999266e-01 2.615937572225557339e-03
9.643768400000000129e-01 1.562425210115958585e-03
9.840579999999999883e-01 5.191894641330963012e-04
1.003739160000000075e+00 0.000000000000000000e+00
1.023420320000000050e+00 1.418549527142154432e-03
1.043101480000000025e+00 5.133823088075972763e-03
1.062782640000000001e+00 1.145135908235050959e-02
1.082463799999999976e+00 2.064551036452477728e-02
1.102144960000000173e+00 3.292007195901547334e-02
1.121826119999999927e+00 4.837599579282558793e-02
1.141507279999999902e+00 6.700136033595238683e-02
1.161188439999999877e+00 8.868714476368078081e-02
1.180869599999999853e+00 1.132582330769822399e-01


==> anc/fig2_left_Ns_60.dat <==
# phi_0/phimin Omega/(Nf rhobar^2))
-1.180869599999999853e+00 1.132582215361964684e-01
-1.161188439999999877e+00 8.868711962613351485e-02
-1.141507279999999902e+00 6.700134281686276339e-02
-1.121826119999999927e+00 4.837604101408110591e-02
-1.102144960000000173e+00 3.292005877021930704e-02
-1.082463799999999976e+00 2.064549372025492602e-02
-1.062782640000000001e+00 1.145146191706247762e-02
-1.043101480000000025e+00 5.133906516038178047e-03
-1.023420320000000050e+00 1.418556092308898009e-03
-1.003739160000000075e+00 0.000000000000000000e+00
-9.840579999999999883e-01 2.836040183622490218e-04
-9.643768400000000129e-01 7.481954820297564979e-04
-9.446956799999999266e-01 1.218023948741042695e-03
-9.250145199999999512e-01 1.692495382965786277e-03
-9.053333599999999759e-01 2.172118714341531032e-03
-8.856522000000000006e-01 2.656401507531103157e-03
-8.659710400000000252e-01 3.145705631409589920e-03
-8.462898799999999389e-01 3.639917382620150299e-03
-8.266087199999999635e-01 4.139833479680610218e-03
-8.069275599999999882e-01 4.645234259040398328e-03
-7.872464000000000128e-01 5.155863347038880384e-03
-7.675652400000000375e-01 5.671709608427111249e-03
-7.478840799999999511e-01 6.195078247261176507e-03
-7.282029199999999758e-01 6.723757573852351399e-03
-7.085217600000000004e-01 7.258690499810427355e-03
-6.888405999999999141e-01 7.800114993995577173e-03
-6.691594400000000498e-01 8.352101331221439828e-03
-6.494782800000000744e-01 8.905799266314406992e-03
-6.297971199999999881e-01 9.467342458735372723e-03
-6.101159600000000127e-01 1.002646472375223752e-02
-5.904347999999999264e-01 1.060045495676964489e-02
-5.707536399999999510e-01 1.118359895806542159e-02
-5.510724800000000867e-01 1.177288934545295263e-02
-5.313913200000000003e-01 1.237082462559380147e-02
-5.117101600000000250e-01 1.297622466889769566e-02
-4.920289999999999941e-01 1.359095849315794524e-02
-4.723478399999999633e-01 1.421408045904348771e-02
-4.526666799999999879e-01 1.485079189402715993e-02
-4.329855200000000126e-01 1.549334087055409537e-02
-4.133043599999999818e-01 1.613672814878075457e-02
-3.936232000000000064e-01 1.569096398741676168e-02
-3.739420399999999756e-01 1.524581746590614184e-02
-3.542608800000000002e-01 1.491185766543734470e-02
-3.345797200000000249e-01 1.447013455007950533e-02
-3.148985599999999940e-01 1.418037695106932894e-02
-2.952173999999999632e-01 1.384867836880676606e-02
-2.755362400000000433e-01 1.353233425552480274e-02
-2.558550800000000125e-01 1.326951449268154448e-02
-2.361739199999999816e-01 1.300159581309823231e-02
-2.164927600000000063e-01 1.288912554214849404e-02
-1.968116000000000032e-01 1.270454097356121803e-02
-1.771304400000000001e-01 1.242351712005740350e-02
-1.574492799999999970e-01 1.226870428781590139e-02
-1.377681200000000217e-01 1.213139113233441257e-02
-1.180869599999999908e-01 1.199376799966678231e-02
-9.840580000000000160e-02 1.199321903247407839e-02
-7.872463999999999851e-02 1.184764616346356547e-02
-5.904347999999999541e-02 1.178495746329133453e-02
-3.936231999999999925e-02 1.183750620455525926e-02
-1.968115999999999963e-02 1.166485302462949569e-02
0.000000000000000000e+00 1.166466536231136608e-02
1.968115999999999963e-02 1.166485302462949569e-02
3.936231999999999925e-02 1.183750620455525926e-02
5.904347999999999541e-02 1.178495746329133453e-02
7.872463999999999851e-02 1.184764616346356547e-02
9.840580000000000160e-02 1.199321903247407839e-02
1.180869599999999908e-01 1.199376799966678231e-02
1.377681200000000217e-01 1.213139113233441257e-02
1.574492799999999970e-01 1.226870428781590139e-02
1.771304400000000001e-01 1.242351712005740350e-02
1.968116000000000032e-01 1.270454097356121803e-02
2.164927600000000063e-01 1.288912554214849404e-02
2.361739199999999816e-01 1.300159581309823231e-02
2.558550800000000125e-01 1.326951449268154448e-02
2.755362400000000433e-01 1.353233425552480274e-02
2.952173999999999632e-01 1.384867836880676606e-02
3.148985599999999940e-01 1.418037695106932894e-02
3.345797200000000249e-01 1.447013455007950533e-02
3.542608800000000002e-01 1.491185766543734470e-02
3.739420399999999756e-01 1.524581746590614184e-02
3.936232000000000064e-01 1.569096398741676168e-02
4.133043599999999818e-01 1.613672814878075457e-02
4.329855200000000126e-01 1.549334087055409537e-02
4.526666799999999879e-01 1.485079189402715993e-02
4.723478399999999633e-01 1.421408045904348771e-02
4.920289999999999941e-01 1.359095849315794524e-02
5.117101600000000250e-01 1.297622466889769566e-02
5.313913200000000003e-01 1.237082462559380147e-02
5.510724800000000867e-01 1.177288934545295263e-02
5.707536399999999510e-01 1.118359895806542159e-02
5.904347999999999264e-01 1.060045495676964489e-02
6.101159600000000127e-01 1.002646472375223752e-02
6.297971199999999881e-01 9.467342458735372723e-03
6.494782800000000744e-01 8.905799266314406992e-03
6.691594400000000498e-01 8.352101331221439828e-03
6.888405999999999141e-01 7.800114993995577173e-03
7.085217600000000004e-01 7.258690499810427355e-03
7.282029199999999758e-01 6.723757573852351399e-03
7.478840799999999511e-01 6.195078247261176507e-03
7.675652400000000375e-01 5.671709608427111249e-03
7.872464000000000128e-01 5.155863347038880384e-03
8.069275599999999882e-01 4.645234259040398328e-03
8.266087199999999635e-01 4.139833479680610218e-03
8.462898799999999389e-01 3.639917382620150299e-03
8.659710400000000252e-01 3.145705631409589920e-03
8.856522000000000006e-01 2.656401507531103157e-03
9.053333599999999759e-01 2.172118714341531032e-03
9.250145199999999512e-01 1.692495382965786277e-03
9.446956799999999266e-01 1.218023948741042695e-03
9.643768400000000129e-01 7.481954820297564979e-04
9.840579999999999883e-01 2.836040183622490218e-04
1.003739160000000075e+00 0.000000000000000000e+00
1.023420320000000050e+00 1.418556092308898009e-03
1.043101480000000025e+00 5.133906516038178047e-03
1.062782640000000001e+00 1.145146191706247762e-02
1.082463799999999976e+00 2.064549372025492602e-02
1.102144960000000173e+00 3.292005877021930704e-02
1.121826119999999927e+00 4.837604101408110591e-02
1.141507279999999902e+00 6.700134281686276339e-02
1.161188439999999877e+00 8.868711962613351485e-02
1.180869599999999853e+00 1.132582215361964684e-01


==> anc/fig3_Ns_20.dat <==
# phi/phimin j_0/(Nf rhobar))
-1.180869599999999853e+00 -6.142614915997157699e-03
-1.161188439999999877e+00 -5.781983292082876202e-03
-1.141507279999999902e+00 -5.038810945003205366e-03
-1.121826119999999927e+00 -4.260099678108128507e-03
-1.102144960000000173e+00 -3.466267261178157533e-03
-1.082463799999999976e+00 -2.683537016705650480e-03
-1.062782640000000001e+00 -1.938945254816262787e-03
-1.043101480000000025e+00 -1.254119490617780497e-03
-1.023420320000000050e+00 -6.415992186713237455e-04
-1.003739160000000075e+00 -1.056099700956075749e-04
-9.840579999999999883e-01 3.569302198315471575e-04
-9.643768400000000129e-01 7.497593316159734123e-04
-9.446956799999999266e-01 9.855792195812423939e-04
-9.250145199999999512e-01 1.046570912282024368e-03
-9.053333599999999759e-01 1.054961576191448813e-03
-8.856522000000000006e-01 1.063612473614708454e-03
-8.659710400000000252e-01 1.072610091368608742e-03
-8.462898799999999389e-01 1.081689663591248185e-03
-8.266087199999999635e-01 1.090909182297067348e-03
-8.069275599999999882e-01 1.100281411782866314e-03
-7.872464000000000128e-01 1.109817356175560321e-03
-7.675652400000000375e-01 1.119519764904000625e-03
-7.478840799999999511e-01 1.129390621748577184e-03
-7.282029199999999758e-01 1.139430890587697642e-03
-7.085217600000000004e-01 1.149641681951155125e-03
-6.888405999999999141e-01 1.159992217829766692e-03
-6.691594400000000498e-01 1.170531894571308351e-03
-6.494782800000000744e-01 1.181268497926490912e-03
-6.297971199999999881e-01 1.192147412468022583e-03
-6.101159600000000127e-01 1.203187280645862112e-03
-5.904347999999999264e-01 1.214383482842487649e-03
-5.707536399999999510e-01 1.225726183400832614e-03
-5.510724800000000867e-01 1.237205454156634077e-03
-5.313913200000000003e-01 1.248807687993930271e-03
-5.117101600000000250e-01 1.260515346966667449e-03
-4.920289999999999941e-01 1.272306269102699283e-03
-4.723478399999999633e-01 1.284156860725152449e-03
-4.526666799999999879e-01 1.296016901580182568e-03
-4.329855200000000126e-01 1.307852768157813372e-03
-4.133043599999999818e-01 6.268486410404144893e-04
-3.936232000000000064e-01 -3.957549348597710903e-04
-3.739420399999999756e-01 -7.116371273237637185e-04
-3.542608800000000002e-01 -6.722342204608239280e-04
-3.345797200000000249e-01 -6.319282283322458227e-04
-3.148985599999999940e-01 -5.908692594780440288e-04
-2.952173999999999632e-01 -5.502512828054195726e-04
-2.755362400000000433e-01 -5.099154552422741071e-04
-2.558550800000000125e-01 -4.701421421827445268e-04
-2.361739199999999816e-01 -4.310099732973277087e-04
-2.164927600000000063e-01 -3.924848646314066380e-04
-1.968116000000000032e-01 -3.545517207289711203e-04
-1.771304400000000001e-01 -3.172885538373637626e-04
-1.574492799999999970e-01 -2.805688295910852004e-04
-1.377681200000000217e-01 -2.442855084753697836e-04
-1.180869599999999908e-01 -2.085180868259400855e-04
-9.840580000000000160e-02 -1.731528605758286821e-04
-7.872463999999999851e-02 -1.381159476447485490e-04
-5.904347999999999541e-02 -1.033408210811825878e-04
-3.936231999999999925e-02 -6.879309893519092167e-05
-1.968115999999999963e-02 -3.437222604549261540e-05
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 3.437222604549261540e-05
3.936231999999999925e-02 6.879309893519092167e-05
5.904347999999999541e-02 1.033408210811825878e-04
7.872463999999999851e-02 1.381159476447485490e-04
9.840580000000000160e-02 1.731528605758286821e-04
1.180869599999999908e-01 2.085180868259400855e-04
1.377681200000000217e-01 2.442855084753697836e-04
1.574492799999999970e-01 2.805688295910852004e-04
1.771304400000000001e-01 3.172885538373637626e-04
1.968116000000000032e-01 3.545517207289711203e-04
2.164927600000000063e-01 3.924848646314066380e-04
2.361739199999999816e-01 4.310099732973277087e-04
2.558550800000000125e-01 4.701421421827445268e-04
2.755362400000000433e-01 5.099154552422741071e-04
2.952173999999999632e-01 5.502512828054195726e-04
3.148985599999999940e-01 5.908692594780440288e-04
3.345797200000000249e-01 6.319282283322458227e-04
3.542608800000000002e-01 6.722342204608239280e-04
3.739420399999999756e-01 7.116371273237637185e-04
3.936232000000000064e-01 3.957549348597710903e-04
4.133043599999999818e-01 -6.268486410404144893e-04
4.329855200000000126e-01 -1.307852768157813372e-03
4.526666799999999879e-01 -1.296016901580182568e-03
4.723478399999999633e-01 -1.284156860725152449e-03
4.920289999999999941e-01 -1.272306269102699283e-03
5.117101600000000250e-01 -1.260515346966667449e-03
5.313913200000000003e-01 -1.248807687993930271e-03
5.510724800000000867e-01 -1.237205454156634077e-03
5.707536399999999510e-01 -1.225726183400832614e-03
5.904347999999999264e-01 -1.214383482842487649e-03
6.101159600000000127e-01 -1.203187280645862112e-03
6.297971199999999881e-01 -1.192147412468022583e-03
6.494782800000000744e-01 -1.181268497926490912e-03
6.691594400000000498e-01 -1.170531894571308351e-03
6.888405999999999141e-01 -1.159992217829766692e-03
7.085217600000000004e-01 -1.149641681951155125e-03
7.282029199999999758e-01 -1.139430890587697642e-03
7.478840799999999511e-01 -1.129390621748577184e-03
7.675652400000000375e-01 -1.119519764904000625e-03
7.872464000000000128e-01 -1.109817356175560321e-03
8.069275599999999882e-01 -1.100281411782866314e-03
8.266087199999999635e-01 -1.090909182297067348e-03
8.462898799999999389e-01 -1.081689663591248185e-03
8.659710400000000252e-01 -1.072610091368608742e-03
8.856522000000000006e-01 -1.063612473614708454e-03
9.053333599999999759e-01 -1.054961576191448813e-03
9.250145199999999512e-01 -1.046570912282024368e-03
9.446956799999999266e-01 -9.855792195812423939e-04
9.643768400000000129e-01 -7.497593316159734123e-04
9.840579999999999883e-01 -3.569302198315471575e-04
1.003739160000000075e+00 1.056099700956075749e-04
1.023420320000000050e+00 6.415992186713237455e-04
1.043101480000000025e+00 1.254119490617780497e-03
1.062782640000000001e+00 1.938945254816262787e-03
1.082463799999999976e+00 2.683537016705650480e-03
1.102144960000000173e+00 3.466267261178157533e-03
1.121826119999999927e+00 4.260099678108128507e-03
1.141507279999999902e+00 5.038810945003205366e-03
1.161188439999999877e+00 5.781983292082876202e-03
1.180869599999999853e+00 6.142614915997157699e-03


==> anc/fig3_Ns_28.dat <==
# phi/phimin j_0/(Nf rhobar))
-1.180869599999999853e+00 -6.142773401841356007e-03
-1.161188439999999877e+00 -5.782109554354805669e-03
-1.141507279999999902e+00 -5.038893576114020223e-03
-1.121826119999999927e+00 -4.260160343814420325e-03
-1.102144960000000173e+00 -3.466309285002938667e-03
-1.082463799999999976e+00 -2.683588559126412476e-03
-1.062782640000000001e+00 -1.938961048108117646e-03
-1.043101480000000025e+00 -1.254101029198581574e-03
-1.023420320000000050e+00 -6.417277891426070857e-04
-1.003739160000000075e+00 -1.055892364780763870e-04
-9.840579999999999883e-01 3.211908206697394741e-04
-9.643768400000000129e-01 5.165497200126378807e-04
-9.446956799999999266e-01 5.366307373488310439e-04
-9.250145199999999512e-01 5.415680661854938016e-04
-9.053333599999999759e-01 5.466101651578070264e-04
-8.856522000000000006e-01 5.517721426890193070e-04
-8.659710400000000252e-01 5.570420876555709500e-04
-8.462898799999999389e-01 5.624311698483042132e-04
-8.266087199999999635e-01 5.679381050857218449e-04
-8.069275599999999882e-01 5.735697999028621652e-04
-7.872464000000000128e-01 5.793279694729647211e-04
-7.675652400000000375e-01 5.852096634278020071e-04
-7.478840799999999511e-01 5.912376270392205591e-04
-7.282029199999999758e-01 5.974169082391261876e-04
-7.085217600000000004e-01 6.037371569260069348e-04
-6.888405999999999141e-01 6.102108877392431463e-04
-6.691594400000000498e-01 6.168433066804507314e-04
-6.494782800000000744e-01 6.236411967994320849e-04
-6.297971199999999881e-01 6.306116267570244238e-04
-6.101159600000000127e-01 6.377611273538641434e-04
-5.904347999999999264e-01 6.450938367844605281e-04
-5.707536399999999510e-01 6.526198447536490921e-04
-5.510724800000000867e-01 6.603225260255196627e-04
-5.313913200000000003e-01 6.682859836231597184e-04
-5.117101600000000250e-01 6.764346230065110266e-04
-4.920289999999999941e-01 6.847579526983449405e-04
-4.723478399999999633e-01 6.933879747331173071e-04
-4.526666799999999879e-01 7.022580765124464275e-04
-4.329855200000000126e-01 7.113695500751276990e-04
-4.133043599999999818e-01 1.967709758198266101e-04
-3.936232000000000064e-01 -3.868961693022920922e-04
-3.739420399999999756e-01 -4.355341037107496316e-04
-3.542608800000000002e-01 -4.047056657872916130e-04
-3.345797200000000249e-01 -3.753178914302351954e-04
-3.148985599999999940e-01 -3.472401248796330719e-04
-2.952173999999999632e-01 -3.203484683390184218e-04
-2.755362400000000433e-01 -2.947499050402618836e-04
-2.558550800000000125e-01 -2.701232989798518780e-04
-2.361739199999999816e-01 -2.462297228695703444e-04
-2.164927600000000063e-01 -2.231719710513446753e-04
-1.968116000000000032e-01 -2.007681808525868528e-04
-1.771304400000000001e-01 -1.790253128551300144e-04
-1.574492799999999970e-01 -1.578434496196934322e-04
-1.377681200000000217e-01 -1.371715120850880432e-04
-1.180869599999999908e-01 -1.168632731752966558e-04
-9.840580000000000160e-02 -9.686905630791609045e-05
-7.872463999999999851e-02 -7.717172366651647852e-05
-5.904347999999999541e-02 -5.767626711471185441e-05
-3.936231999999999925e-02 -3.836149456722115492e-05
-1.968115999999999963e-02 -1.903865383499903086e-05
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 1.903865383499903086e-05
3.936231999999999925e-02 3.836149456722115492e-05
5.904347999999999541e-02 5.767626711471185441e-05
7.872463999999999851e-02 7.717172366651647852e-05
9.840580000000000160e-02 9.686905630791609045e-05
1.180869599999999908e-01 1.168632731752966558e-04
1.377681200000000217e-01 1.371715120850880432e-04
1.574492799999999970e-01 1.578434496196934322e-04
1.771304400000000001e-01 1.790253128551300144e-04
1.968116000000000032e-01 2.007681808525868528e-04
2.164927600000000063e-01 2.231719710513446753e-04
2.361739199999999816e-01 2.462297228695703444e-04
2.558550800000000125e-01 2.701232989798518780e-04
2.755362400000000433e-01 2.947499050402618836e-04
2.952173999999999632e-01 3.203484683390184218e-04
3.148985599999999940e-01 3.472401248796330719e-04
3.345797200000000249e-01 3.753178914302351954e-04
3.542608800000000002e-01 4.047056657872916130e-04
3.739420399999999756e-01 4.355341037107496316e-04
3.936232000000000064e-01 3.868961693022920922e-04
4.133043599999999818e-01 -1.967709758198266101e-04
4.329855200000000126e-01 -7.113695500751276990e-04
4.526666799999999879e-01 -7.022580765124464275e-04
4.723478399999999633e-01 -6.933879747331173071e-04
4.920289999999999941e-01 -6.847579526983449405e-04
5.117101600000000250e-01 -6.764346230065110266e-04
5.313913200000000003e-01 -6.682859836231597184e-04
5.510724800000000867e-01 -6.603225260255196627e-04
5.707536399999999510e-01 -6.526198447536490921e-04
5.904347999999999264e-01 -6.450938367844605281e-04
6.101159600000000127e-01 -6.377611273538641434e-04
6.297971199999999881e-01 -6.306116267570244238e-04
6.494782800000000744e-01 -6.236411967994320849e-04
6.691594400000000498e-01 -6.168433066804507314e-04
6.888405999999999141e-01 -6.102108877392431463e-04
7.085217600000000004e-01 -6.037371569260069348e-04
7.282029199999999758e-01 -5.974169082391261876e-04
7.478840799999999511e-01 -5.912376270392205591e-04
7.675652400000000375e-01 -5.852096634278020071e-04
7.872464000000000128e-01 -5.793279694729647211e-04
8.069275599999999882e-01 -5.735697999028621652e-04
8.266087199999999635e-01 -5.679381050857218449e-04
8.462898799999999389e-01 -5.624311698483042132e-04
8.659710400000000252e-01 -5.570420876555709500e-04
8.856522000000000006e-01 -5.517721426890193070e-04
9.053333599999999759e-01 -5.466101651578070264e-04
9.250145199999999512e-01 -5.415680661854938016e-04
9.446956799999999266e-01 -5.366307373488310439e-04
9.643768400000000129e-01 -5.165497200126378807e-04
9.840579999999999883e-01 -3.211908206697394741e-04
1.003739160000000075e+00 1.055892364780763870e-04
1.023420320000000050e+00 6.417277891426070857e-04
1.043101480000000025e+00 1.254101029198581574e-03
1.062782640000000001e+00 1.938961048108117646e-03
1.082463799999999976e+00 2.683588559126412476e-03
1.102144960000000173e+00 3.466309285002938667e-03
1.121826119999999927e+00 4.260160343814420325e-03
1.141507279999999902e+00 5.038893576114020223e-03
1.161188439999999877e+00 5.782109554354805669e-03
1.180869599999999853e+00 6.142773401841356007e-03


==> anc/fig3_Ns_40.dat <==
# phi/phimin j_0/(Nf rhobar))
-1.180869599999999853e+00 -6.142772078325364760e-03
-1.161188439999999877e+00 -5.782109092628731628e-03
-1.141507279999999902e+00 -5.038893621356899111e-03
-1.121826119999999927e+00 -4.260161047117114186e-03
-1.102144960000000173e+00 -3.466310678537601331e-03
-1.082463799999999976e+00 -2.683589109583120469e-03
-1.062782640000000001e+00 -1.938960909556100565e-03
-1.043101480000000025e+00 -1.254101194401044395e-03
-1.023420320000000050e+00 -6.417278860094965953e-04
-1.003739160000000075e+00 -1.124200078761322663e-04
-9.840579999999999883e-01 1.953031512644948231e-04
-9.643768400000000129e-01 2.620935135115576298e-04
-9.446956799999999266e-01 2.646545164550206941e-04
-9.250145199999999512e-01 2.672385315175968001e-04
-9.053333599999999759e-01 2.698858919994162608e-04
-8.856522000000000006e-01 2.726373856823394171e-04
-8.659710400000000252e-01 2.753738400328303859e-04
-8.462898799999999389e-01 2.781323378310968097e-04
-8.266087199999999635e-01 2.810689587924297683e-04
-8.069275599999999882e-01 2.840681062698802162e-04
-7.872464000000000128e-01 2.870739769694347077e-04
-7.675652400000000375e-01 2.901632599014158931e-04
-7.478840799999999511e-01 2.933682793777869779e-04
-7.282029199999999758e-01 2.966595991604065174e-04
-7.085217600000000004e-01 3.000197408845051150e-04
-6.888405999999999141e-01 3.034498064643648130e-04
-6.691594400000000498e-01 3.069795925152163374e-04
-6.494782800000000744e-01 3.105947090296240498e-04
-6.297971199999999881e-01 3.142900439718904204e-04
-6.101159600000000127e-01 3.181550193134541349e-04
-5.904347999999999264e-01 3.220937391512912473e-04
-5.707536399999999510e-01 3.260924259810837889e-04
-5.510724800000000867e-01 3.302747887197199361e-04
-5.313913200000000003e-01 3.345854202340681205e-04
-5.117101600000000250e-01 3.389838077434703667e-04
-4.920289999999999941e-01 3.435177603072353536e-04
-4.723478399999999633e-01 3.482449979015367347e-04
-4.526666799999999879e-01 3.530247726878377179e-04
-4.329855200000000126e-01 3.579753566057969350e-04
-4.133043599999999818e-01 6.610095586488673458e-05
-3.936232000000000064e-01 -2.337233685751616274e-04
-3.739420399999999756e-01 -2.290818207272560247e-04
-3.542608800000000002e-01 -2.117398919158353099e-04
-3.345797200000000249e-01 -1.956779268963287910e-04
-3.148985599999999940e-01 -1.798157647833753536e-04
-2.952173999999999632e-01 -1.636234143005399488e-04
-2.755362400000000433e-01 -1.526407493301629170e-04
-2.558550800000000125e-01 -1.424561353745024128e-04
-2.361739199999999816e-01 -1.274276221454317959e-04
-2.164927600000000063e-01 -1.133947453285377716e-04
-1.968116000000000032e-01 -1.032919570523871400e-04
-1.771304400000000001e-01 -9.364927081452478763e-05
-1.574492799999999970e-01 -8.134729157915909781e-05
-1.377681200000000217e-01 -7.052473218718824377e-05
-1.180869599999999908e-01 -5.984657410988691861e-05
-9.840580000000000160e-02 -4.940909337848575777e-05
-7.872463999999999851e-02 -3.907335839899162000e-05
-5.904347999999999541e-02 -2.963861409954748893e-05
-3.936231999999999925e-02 -1.741605925650868691e-05
-1.968115999999999963e-02 -5.836703019956868133e-06
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 5.836703019956868133e-06
3.936231999999999925e-02 1.741605925650868691e-05
5.904347999999999541e-02 2.963861409954748893e-05
7.872463999999999851e-02 3.907335839899162000e-05
9.840580000000000160e-02 4.940909337848575777e-05
1.180869599999999908e-01 5.984657410988691861e-05
1.377681200000000217e-01 7.052473218718824377e-05
1.574492799999999970e-01 8.134729157915909781e-05
1.771304400000000001e-01 9.364927081452478763e-05
1.968116000000000032e-01 1.032919570523871400e-04
2.164927600000000063e-01 1.133947453285377716e-04
2.361739199999999816e-01 1.274276221454317959e-04
2.558550800000000125e-01 1.424561353745024128e-04
2.755362400000000433e-01 1.526407493301629170e-04
2.952173999999999632e-01 1.636234143005399488e-04
3.148985599999999940e-01 1.798157647833753536e-04
3.345797200000000249e-01 1.956779268963287910e-04
3.542608800000000002e-01 2.117398919158353099e-04
3.739420399999999756e-01 2.290818207272560247e-04
3.936232000000000064e-01 2.337233685751616274e-04
4.133043599999999818e-01 -6.610095586488673458e-05
4.329855200000000126e-01 -3.579753566057969350e-04
4.526666799999999879e-01 -3.530247726878377179e-04
4.723478399999999633e-01 -3.482449979015367347e-04
4.920289999999999941e-01 -3.435177603072353536e-04
5.117101600000000250e-01 -3.389838077434703667e-04
5.313913200000000003e-01 -3.345854202340681205e-04
5.510724800000000867e-01 -3.302747887197199361e-04
5.707536399999999510e-01 -3.260924259810837889e-04
5.904347999999999264e-01 -3.220937391512912473e-04
6.101159600000000127e-01 -3.181550193134541349e-04
6.297971199999999881e-01 -3.142900439718904204e-04
6.494782800000000744e-01 -3.105947090296240498e-04
6.691594400000000498e-01 -3.069795925152163374e-04
6.888405999999999141e-01 -3.034498064643648130e-04
7.085217600000000004e-01 -3.000197408845051150e-04
7.282029199999999758e-01 -2.966595991604065174e-04
7.478840799999999511e-01 -2.933682793777869779e-04
7.675652400000000375e-01 -2.901632599014158931e-04
7.872464000000000128e-01 -2.870739769694347077e-04
8.069275599999999882e-01 -2.840681062698802162e-04
8.266087199999999635e-01 -2.810689587924297683e-04
8.462898799999999389e-01 -2.781323378310968097e-04
8.659710400000000252e-01 -2.753738400328303859e-04
8.856522000000000006e-01 -2.726373856823394171e-04
9.053333599999999759e-01 -2.698858919994162608e-04
9.250145199999999512e-01 -2.672385315175968001e-04
9.446956799999999266e-01 -2.646545164550206941e-04
9.643768400000000129e-01 -2.620935135115576298e-04
9.840579999999999883e-01 -1.953031512644948231e-04
1.003739160000000075e+00 1.124200078761322663e-04
1.023420320000000050e+00 6.417278860094965953e-04
1.043101480000000025e+00 1.254101194401044395e-03
1.062782640000000001e+00 1.938960909556100565e-03
1.082463799999999976e+00 2.683589109583120469e-03
1.102144960000000173e+00 3.466310678537601331e-03
1.121826119999999927e+00 4.260161047117114186e-03
1.141507279999999902e+00 5.038893621356899111e-03
1.161188439999999877e+00 5.782109092628731628e-03
1.180869599999999853e+00 6.142772078325364760e-03


==> anc/fig3_Ns_60.dat <==
# phi/phimin j_0/(Nf rhobar))
-1.180869599999999853e+00 -6.142775477515738380e-03
-1.161188439999999877e+00 -5.782109839916713123e-03
-1.141507279999999902e+00 -5.038884826506551118e-03
-1.121826119999999927e+00 -4.260160505830432043e-03
-1.102144960000000173e+00 -3.466318411728272486e-03
-1.082463799999999976e+00 -2.683574606644603677e-03
-1.062782640000000001e+00 -1.938948400527093496e-03
-1.043101480000000025e+00 -1.254113228094197452e-03
-1.023420320000000050e+00 -6.417383145047722559e-04
-1.003739160000000075e+00 -1.418690092433311234e-04
-9.840579999999999883e-01 9.352443525371956223e-05
-9.643768400000000129e-01 1.168024912973492091e-04
-9.446956799999999266e-01 1.180374876170037224e-04
-9.250145199999999512e-01 1.192618457000610421e-04
-9.053333599999999759e-01 1.204882655706646100e-04
-8.856522000000000006e-01 1.216983646335073610e-04
-8.659710400000000252e-01 1.229394843861308928e-04
-8.462898799999999389e-01 1.242659810338775372e-04
-8.266087199999999635e-01 1.256646095525310036e-04
-8.069275599999999882e-01 1.270037334197837708e-04
-7.872464000000000128e-01 1.283094186733391151e-04
-7.675652400000000375e-01 1.299018625277870154e-04
-7.478840799999999511e-01 1.315059956781550188e-04
-7.282029199999999758e-01 1.329515315686563559e-04
-7.085217600000000004e-01 1.345446775179032217e-04
-6.888405999999999141e-01 1.366763539263765592e-04
-6.691594400000000498e-01 1.382105340398537274e-04
-6.494782800000000744e-01 1.394051409392416119e-04
-6.297971199999999881e-01 1.400831821797288157e-04
-6.101159600000000127e-01 1.416390622542840205e-04
-5.904347999999999264e-01 1.446417792891480092e-04
-5.707536399999999510e-01 1.465542985854134672e-04
-5.510724800000000867e-01 1.484032084410474850e-04
-5.313913200000000003e-01 1.504169154305928791e-04
-5.117101600000000250e-01 1.525167334455179713e-04
-4.920289999999999941e-01 1.547319737682240071e-04
-4.723478399999999633e-01 1.574791751086518365e-04
-4.526666799999999879e-01 1.599075514388259567e-04
-4.329855200000000126e-01 1.607420318441993290e-04
-4.133043599999999818e-01 2.470288960783328935e-05
-3.936232000000000064e-01 -1.113638353593265906e-04
-3.739420399999999756e-01 -9.738829024742712281e-05
-3.542608800000000002e-01 -9.696036447832956373e-05
-3.345797200000000249e-01 -9.143508929600197011e-05
-3.148985599999999940e-01 -7.768202265909240900e-05
-2.952173999999999632e-01 -8.100533694306577548e-05
-2.755362400000000433e-01 -7.239548451565269716e-05
-2.558550800000000125e-01 -6.634230530332130282e-05
-2.361739199999999816e-01 -4.754861881663130507e-05
-2.164927600000000063e-01 -3.713185494212678517e-05
-1.968116000000000032e-01 -5.820105276138631822e-05
-1.771304400000000001e-01 -5.447958571816458040e-05
-1.574492799999999970e-01 -3.651574846537386509e-05
-1.377681200000000217e-01 -3.436703601863988489e-05
-1.180869599999999908e-01 -1.727151248254177318e-05
-9.840580000000000160e-02 -1.826522952540210465e-05
-7.872463999999999851e-02 -2.603269614784298192e-05
-5.904347999999999541e-02 -1.267494863538276562e-06
-3.936231999999999925e-02 -1.501305483272985519e-05
-1.968115999999999963e-02 -2.160510528048664725e-05
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 2.160510528048664725e-05
3.936231999999999925e-02 1.501305483272985519e-05
5.904347999999999541e-02 1.267494863538276562e-06
7.872463999999999851e-02 2.603269614784298192e-05
9.840580000000000160e-02 1.826522952540210465e-05
1.180869599999999908e-01 1.727151248254177318e-05
1.377681200000000217e-01 3.436703601863988489e-05
1.574492799999999970e-01 3.651574846537386509e-05
1.771304400000000001e-01 5.447958571816458040e-05
1.968116000000000032e-01 5.820105276138631822e-05
2.164927600000000063e-01 3.713185494212678517e-05
2.361739199999999816e-01 4.754861881663130507e-05
2.558550800000000125e-01 6.634230530332130282e-05
2.755362400000000433e-01 7.239548451565269716e-05
2.952173999999999632e-01 8.100533694306577548e-05
3.148985599999999940e-01 7.768202265909240900e-05
3.345797200000000249e-01 9.143508929600197011e-05
3.542608800000000002e-01 9.696036447832956373e-05
3.739420399999999756e-01 9.738829024742712281e-05
3.936232000000000064e-01 1.113638353593265906e-04
4.133043599999999818e-01 -2.470288960783328935e-05
4.329855200000000126e-01 -1.607420318441993290e-04
4.526666799999999879e-01 -1.599075514388259567e-04
4.723478399999999633e-01 -1.574791751086518365e-04
4.920289999999999941e-01 -1.547319737682240071e-04
5.117101600000000250e-01 -1.525167334455179713e-04
5.313913200000000003e-01 -1.504169154305928791e-04
5.510724800000000867e-01 -1.484032084410474850e-04
5.707536399999999510e-01 -1.465542985854134672e-04
5.904347999999999264e-01 -1.446417792891480092e-04
6.101159600000000127e-01 -1.416390622542840205e-04
6.297971199999999881e-01 -1.400831821797288157e-04
6.494782800000000744e-01 -1.394051409392416119e-04
6.691594400000000498e-01 -1.382105340398537274e-04
6.888405999999999141e-01 -1.366763539263765592e-04
7.085217600000000004e-01 -1.345446775179032217e-04
7.282029199999999758e-01 -1.329515315686563559e-04
7.478840799999999511e-01 -1.315059956781550188e-04
7.675652400000000375e-01 -1.299018625277870154e-04
7.872464000000000128e-01 -1.283094186733391151e-04
8.069275599999999882e-01 -1.270037334197837708e-04
8.266087199999999635e-01 -1.256646095525310036e-04
8.462898799999999389e-01 -1.242659810338775372e-04
8.659710400000000252e-01 -1.229394843861308928e-04
8.856522000000000006e-01 -1.216983646335073610e-04
9.053333599999999759e-01 -1.204882655706646100e-04
9.250145199999999512e-01 -1.192618457000610421e-04
9.446956799999999266e-01 -1.180374876170037224e-04
9.643768400000000129e-01 -1.168024912973492091e-04
9.840579999999999883e-01 -9.352443525371956223e-05
1.003739160000000075e+00 1.418690092433311234e-04
1.023420320000000050e+00 6.417383145047722559e-04
1.043101480000000025e+00 1.254113228094197452e-03
1.062782640000000001e+00 1.938948400527093496e-03
1.082463799999999976e+00 2.683574606644603677e-03
1.102144960000000173e+00 3.466318411728272486e-03
1.121826119999999927e+00 4.260160505830432043e-03
1.141507279999999902e+00 5.038884826506551118e-03
1.161188439999999877e+00 5.782109839916713123e-03
1.180869599999999853e+00 6.142775477515738380e-03


==> anc/fig4_Sigma_0_phi0_0.00.dat <==
# x/L Sigma_0/(Nf phimin))
0.000000000000000000e+00 9.924459105116615332e-01
1.666666666666666644e-02 9.867054395289739377e-01
3.333333333333333287e-02 9.683633820331459807e-01
5.000000000000000278e-02 9.376377798316223311e-01
6.666666666666666574e-02 8.965690697409216536e-01
8.333333333333332871e-02 8.460512815702415645e-01
1.000000000000000056e-01 7.870716893605430586e-01
1.166666666666666685e-01 7.207871547848191396e-01
1.333333333333333315e-01 6.474267194125989944e-01
1.499999999999999944e-01 5.669806672412032178e-01
1.666666666666666574e-01 4.802602373074015274e-01
1.833333333333333204e-01 3.887691205678839856e-01
2.000000000000000111e-01 2.939842159390059217e-01
2.166666666666666741e-01 1.970362521120555543e-01
2.333333333333333370e-01 9.880538823279094718e-02
2.500000000000000000e-01 5.551115123125782702e-17
2.666666666666666630e-01 -9.880538823279083616e-02
2.833333333333333259e-01 -1.970362521120556099e-01
2.999999999999999889e-01 -2.939842159390057552e-01
3.166666666666666519e-01 -3.887691205678841522e-01
3.333333333333333148e-01 -4.802602373074016384e-01
3.499999999999999778e-01 -5.669806672412032178e-01
3.666666666666666408e-01 -6.474267194125986613e-01
3.833333333333333592e-01 -7.207871547848191396e-01
4.000000000000000222e-01 -7.870716893605430586e-01
4.166666666666666852e-01 -8.460512815702415645e-01
4.333333333333333481e-01 -8.965690697409216536e-01
4.500000000000000111e-01 -9.376377798316223311e-01
4.666666666666666741e-01 -9.683633820331459807e-01
4.833333333333333370e-01 -9.867054395289740487e-01
5.000000000000000000e-01 -9.924459105116616442e-01
5.166666666666667185e-01 -9.867054395289740487e-01
5.333333333333333259e-01 -9.683633820331460917e-01
5.500000000000000444e-01 -9.376377798316224421e-01
5.666666666666666519e-01 -8.965690697409216536e-01
5.833333333333333703e-01 -8.460512815702415645e-01
5.999999999999999778e-01 -7.870716893605430586e-01
6.166666666666666963e-01 -7.207871547848191396e-01
6.333333333333333037e-01 -6.474267194125988834e-01
6.500000000000000222e-01 -5.669806672412033288e-01
6.666666666666666297e-01 -4.802602373074015274e-01
6.833333333333333481e-01 -3.887691205678840967e-01
6.999999999999999556e-01 -2.939842159390058662e-01
7.166666666666666741e-01 -1.970362521120554988e-01
7.333333333333332815e-01 -9.880538823279089167e-02
7.500000000000000000e-01 5.551115123125782702e-17
7.666666666666667185e-01 9.880538823279089167e-02
7.833333333333333259e-01 1.970362521120555543e-01
8.000000000000000444e-01 2.939842159390059217e-01
8.166666666666666519e-01 3.887691205678839301e-01
8.333333333333333703e-01 4.802602373074015274e-01
8.499999999999999778e-01 5.669806672412032178e-01
8.666666666666666963e-01 6.474267194125988834e-01
8.833333333333333037e-01 7.207871547848192506e-01
9.000000000000000222e-01 7.870716893605429476e-01
9.166666666666666297e-01 8.460512815702415645e-01
9.333333333333333481e-01 8.965690697409216536e-01
9.499999999999999556e-01 9.376377798316224421e-01
9.666666666666666741e-01 9.683633820331458697e-01
9.833333333333332815e-01 9.867054395289739377e-01


==> anc/fig4_Sigma_0_phi0_0.38.dat <==
# x/L Sigma_0/(Nf phimin))
0.000000000000000000e+00 1.003201438203922713e+00
1.666666666666666644e-02 1.002640235512041400e+00
3.333333333333333287e-02 1.000908950062575631e+00
5.000000000000000278e-02 9.978701833100309670e-01
6.666666666666666574e-02 9.933101567703093160e-01
8.333333333333332871e-02 9.869509620408088990e-01
1.000000000000000056e-01 9.784527641406095544e-01
1.166666666666666685e-01 9.674022761459148967e-01
1.333333333333333315e-01 9.532906649022996337e-01
1.499999999999999944e-01 9.354879994096064744e-01
1.666666666666666574e-01 9.132217039988220764e-01
1.833333333333333204e-01 8.855650280905653648e-01
2.000000000000000111e-01 8.514392220177673387e-01
2.166666666666666741e-01 8.096302940093604850e-01
2.333333333333333370e-01 7.588197507364040639e-01
2.500000000000000000e-01 6.976309766927374367e-01
2.666666666666666630e-01 6.246990787132651324e-01
2.833333333333333259e-01 5.387789685909931681e-01
2.999999999999999889e-01 4.389083595516457548e-01
3.166666666666666519e-01 3.246330868454613272e-01
3.333333333333333148e-01 1.962804992844774388e-01
3.499999999999999778e-01 5.524017188675700574e-02
3.666666666666666408e-01 -9.580744022893572520e-02
3.833333333333333592e-01 -2.527756631403301757e-01
4.000000000000000222e-01 -4.102165719262602650e-01
4.166666666666666852e-01 -5.615507696233410506e-01
4.333333333333333481e-01 -6.994831181100142903e-01
4.500000000000000111e-01 -8.165819130279811100e-01
4.666666666666666741e-01 -9.059715968942353426e-01
4.833333333333333370e-01 -9.620581447389662255e-01
5.000000000000000000e-01 -9.811789002340658428e-01
5.166666666666667185e-01 -9.620581447389664476e-01
5.333333333333333259e-01 -9.059715968942354536e-01
5.500000000000000444e-01 -8.165819130279809990e-01
5.666666666666666519e-01 -6.994831181100140682e-01
5.833333333333333703e-01 -5.615507696233411616e-01
5.999999999999999778e-01 -4.102165719262602650e-01
6.166666666666666963e-01 -2.527756631403302867e-01
6.333333333333333037e-01 -9.580744022893578071e-02
6.500000000000000222e-01 5.524017188675700574e-02
6.666666666666666297e-01 1.962804992844772167e-01
6.833333333333333481e-01 3.246330868454613827e-01
6.999999999999999556e-01 4.389083595516458103e-01
7.166666666666666741e-01 5.387789685909931681e-01
7.333333333333332815e-01 6.246990787132649103e-01
7.500000000000000000e-01 6.976309766927375478e-01
7.666666666666667185e-01 7.588197507364040639e-01
7.833333333333333259e-01 8.096302940093605960e-01
8.000000000000000444e-01 8.514392220177673387e-01
8.166666666666666519e-01 8.855650280905653648e-01
8.333333333333333703e-01 9.132217039988221874e-01
8.499999999999999778e-01 9.354879994096064744e-01
8.666666666666666963e-01 9.532906649022994117e-01
8.833333333333333037e-01 9.674022761459146746e-01
9.000000000000000222e-01 9.784527641406094434e-01
9.166666666666666297e-01 9.869509620408088990e-01
9.333333333333333481e-01 9.933101567703092050e-01
9.499999999999999556e-01 9.978701833100309670e-01
9.666666666666666741e-01 1.000908950062575409e+00
9.833333333333332815e-01 1.002640235512041400e+00


==> anc/fig4_Sigma_0_phi0_0.80.dat <==
# x/L Sigma_0/(Nf phimin))
0.000000000000000000e+00 9.913486861620055546e-01
1.666666666666666644e-02 9.866187085460195183e-01
3.333333333333333287e-02 9.726855257815892886e-01
5.000000000000000278e-02 9.502979686215692334e-01
6.666666666666666574e-02 9.206361445528863374e-01
8.333333333333332871e-02 8.852206283043542179e-01
1.000000000000000056e-01 8.458044204556460777e-01
1.166666666666666685e-01 8.042607555016967336e-01
1.333333333333333315e-01 7.624776204185227391e-01
1.499999999999999944e-01 7.222663494125196593e-01
1.666666666666666574e-01 6.852881310865687192e-01
1.833333333333333204e-01 6.529994528009427368e-01
2.000000000000000111e-01 6.266155046927927019e-01
2.166666666666666741e-01 6.070890907427947125e-01
2.333333333333333370e-01 5.951014128820407700e-01
2.500000000000000000e-01 5.910602979732115791e-01
2.666666666666666630e-01 5.951014128150328153e-01
2.833333333333333259e-01 6.070890905497337009e-01
2.999999999999999889e-01 6.266155041849392759e-01
3.166666666666666519e-01 6.529994524183861948e-01
3.333333333333333148e-01 6.852881310668843540e-01
3.499999999999999778e-01 7.222663495744646722e-01
3.666666666666666408e-01 7.624776204517532685e-01
3.833333333333333592e-01 8.042607554133677228e-01
4.000000000000000222e-01 8.458044204255065202e-01
4.166666666666666852e-01 8.852206282694887740e-01
4.333333333333333481e-01 9.206361446983799546e-01
4.500000000000000111e-01 9.502979687418445787e-01
4.666666666666666741e-01 9.726855258654956149e-01
4.833333333333333370e-01 9.866187090162414908e-01
5.000000000000000000e-01 9.913486868551862896e-01
5.166666666666667185e-01 9.866187090162416018e-01
5.333333333333333259e-01 9.726855258654957259e-01
5.500000000000000444e-01 9.502979687418444676e-01
5.666666666666666519e-01 9.206361446983799546e-01
5.833333333333333703e-01 8.852206282694887740e-01
5.999999999999999778e-01 8.458044204255065202e-01
6.166666666666666963e-01 8.042607554133678338e-01
6.333333333333333037e-01 7.624776204517533795e-01
6.500000000000000222e-01 7.222663495744646722e-01
6.666666666666666297e-01 6.852881310668843540e-01
6.833333333333333481e-01 6.529994524183861948e-01
6.999999999999999556e-01 6.266155041849393870e-01
7.166666666666666741e-01 6.070890905497338119e-01
7.333333333333332815e-01 5.951014128150328153e-01
7.500000000000000000e-01 5.910602979732115791e-01
7.666666666666667185e-01 5.951014128820408811e-01
7.833333333333333259e-01 6.070890907427948235e-01
8.000000000000000444e-01 6.266155046927927019e-01
8.166666666666666519e-01 6.529994528009427368e-01
8.333333333333333703e-01 6.852881310865687192e-01
8.499999999999999778e-01 7.222663494125196593e-01
8.666666666666666963e-01 7.624776204185227391e-01
8.833333333333333037e-01 8.042607555016967336e-01
9.000000000000000222e-01 8.458044204556460777e-01
9.166666666666666297e-01 8.852206283043542179e-01
9.333333333333333481e-01 9.206361445528863374e-01
9.499999999999999556e-01 9.502979686215692334e-01
9.666666666666666741e-01 9.726855257815892886e-01
9.833333333333332815e-01 9.866187085460195183e-01


==> anc/fig4_Sigma_1_phi0_0.00.dat <==
# x/L Sigma_1/(Nf phimin))
0.000000000000000000e+00 -3.906853346409819772e-10
1.666666666666666644e-02 -1.108855505986098972e-01
3.333333333333333287e-02 -2.200450680336718257e-01
5.000000000000000278e-02 -3.254512335794393363e-01
6.666666666666666574e-02 -4.254712875188720322e-01
8.333333333333332871e-02 -5.192441640672024183e-01
1.000000000000000056e-01 -6.060670580969473864e-01
1.166666666666666685e-01 -6.851624234626220167e-01
1.333333333333333315e-01 -7.561336144470929277e-01
1.499999999999999944e-01 -8.188722524944581638e-01
1.666666666666666574e-01 -8.729322706237427898e-01
1.833333333333333204e-01 -9.175133280254764712e-01
2.000000000000000111e-01 -9.520702069820961011e-01
2.166666666666666741e-01 -9.765952513225639731e-01
2.333333333333333370e-01 -9.912839950466443284e-01
2.500000000000000000e-01 -9.961892183778794374e-01
2.666666666666666630e-01 -9.912839950600798034e-01
2.833333333333333259e-01 -9.765952514327425060e-01
2.999999999999999889e-01 -9.520702071378935871e-01
3.166666666666666519e-01 -9.175133281556199227e-01
3.333333333333333148e-01 -8.729322706661184483e-01
3.499999999999999778e-01 -8.188722526909952837e-01
3.666666666666666408e-01 -7.561336147128516760e-01
3.833333333333333592e-01 -6.851624237112752258e-01
4.000000000000000222e-01 -6.060670582618659097e-01
4.166666666666666852e-01 -5.192441641964277155e-01
4.333333333333333481e-01 -4.254712874840714254e-01
4.500000000000000111e-01 -3.254512333257112977e-01
4.666666666666666741e-01 -2.200450675139379308e-01
4.833333333333333370e-01 -1.108855498572969833e-01
5.000000000000000000e-01 3.906853729418457988e-10
5.166666666666667185e-01 1.108855505986098278e-01
5.333333333333333259e-01 2.200450680336718534e-01
5.500000000000000444e-01 3.254512335794394473e-01
5.666666666666666519e-01 4.254712875188720878e-01
5.833333333333333703e-01 5.192441640672024183e-01
5.999999999999999778e-01 6.060670580969473864e-01
6.166666666666666963e-01 6.851624234626220167e-01
6.333333333333333037e-01 7.561336144470929277e-01
6.500000000000000222e-01 8.188722524944580528e-01
6.666666666666666297e-01 8.729322706237429008e-01
6.833333333333333481e-01 9.175133280254768042e-01
6.999999999999999556e-01 9.520702069820962121e-01
7.166666666666666741e-01 9.765952513225640841e-01
7.333333333333332815e-01 9.912839950466443284e-01
7.500000000000000000e-01 9.961892183778795484e-01
7.666666666666667185e-01 9.912839950600799144e-01
7.833333333333333259e-01 9.765952514327423950e-01
8.000000000000000444e-01 9.520702071378934761e-01
8.166666666666666519e-01 9.175133281556195897e-01
8.333333333333333703e-01 8.729322706661184483e-01
8.499999999999999778e-01 8.188722526909949506e-01
8.666666666666666963e-01 7.561336147128516760e-01
8.833333333333333037e-01 6.851624237112752258e-01
9.000000000000000222e-01 6.060670582618660207e-01
9.166666666666666297e-01 5.192441641964279375e-01
9.333333333333333481e-01 4.254712874840713699e-01
9.499999999999999556e-01 3.254512333257114087e-01
9.666666666666666741e-01 2.200450675139378753e-01
9.833333333333332815e-01 1.108855498572968168e-01


==> anc/fig4_Sigma_1_phi0_0.38.dat <==
# x/L Sigma_1/(Nf phimin))
0.000000000000000000e+00 9.439470215914784056e-11
1.666666666666666644e-02 -3.251443763438010420e-02
3.333333333333333287e-02 -6.565718713951219920e-02
5.000000000000000278e-02 -1.000359985439370492e-01
6.666666666666666574e-02 -1.362195641418548209e-01
8.333333333333332871e-02 -1.747208248951371279e-01
1.000000000000000056e-01 -2.159786168839072096e-01
1.166666666666666685e-01 -2.603336463120544120e-01
1.333333333333333315e-01 -3.079992479483535384e-01
1.499999999999999944e-01 -3.590340410220748124e-01
1.666666666666666574e-01 -4.133264477062311704e-01
1.833333333333333204e-01 -4.705965813921156315e-01
2.000000000000000111e-01 -5.304105362326342332e-01
2.166666666666666741e-01 -5.921902925771490578e-01
2.333333333333333370e-01 -6.551957005737183426e-01
2.500000000000000000e-01 -7.184588952028150288e-01
2.666666666666666630e-01 -7.806669475405705327e-01
2.833333333333333259e-01 -8.400109434375941930e-01
2.999999999999999889e-01 -8.940421312836090983e-01
3.166666666666666519e-01 -9.395914444249924280e-01
3.333333333333333148e-01 -9.728102082363891956e-01
3.499999999999999778e-01 -9.893716336377358367e-01
3.666666666666666408e-01 -9.848368376557600223e-01
3.833333333333333592e-01 -9.551472781651402233e-01
4.000000000000000222e-01 -8.971733514586522906e-01
4.166666666666666852e-01 -8.092364757785242002e-01
4.333333333333333481e-01 -6.915274080867519491e-01
4.500000000000000111e-01 -5.463572248669458231e-01
4.666666666666666741e-01 -3.781924269700877583e-01
4.833333333333333370e-01 -1.934431409991784201e-01
5.000000000000000000e-01 6.827699516875895824e-11
5.166666666666667185e-01 1.934431410841167542e-01
5.333333333333333259e-01 3.781924270158870671e-01
5.500000000000000444e-01 5.463572250064575586e-01
5.666666666666666519e-01 6.915274081518758553e-01
5.833333333333333703e-01 8.092364757561442135e-01
5.999999999999999778e-01 8.971733515511107759e-01
6.166666666666666963e-01 9.551472782388679139e-01
6.333333333333333037e-01 9.848368377344993707e-01
6.500000000000000222e-01 9.893716336085983665e-01
6.666666666666666297e-01 9.728102082049201460e-01
6.833333333333333481e-01 9.395914443895310164e-01
6.999999999999999556e-01 8.940421312628157313e-01
7.166666666666666741e-01 8.400109435486969867e-01
7.333333333333332815e-01 7.806669476179252110e-01
7.500000000000000000e-01 7.184588952362237491e-01
7.666666666666667185e-01 6.551957006053452659e-01
7.833333333333333259e-01 5.921902924680343405e-01
8.000000000000000444e-01 5.304105360902425792e-01
8.166666666666666519e-01 4.705965813302976364e-01
8.333333333333333703e-01 4.133264476483001215e-01
8.499999999999999778e-01 3.590340410650214031e-01
8.666666666666666963e-01 3.079992481141698435e-01
8.833333333333333037e-01 2.603336464265011974e-01
9.000000000000000222e-01 2.159786168517499605e-01
9.166666666666666297e-01 1.747208248368785632e-01
9.333333333333333481e-01 1.362195640560857623e-01
9.499999999999999556e-01 1.000359984531806190e-01
9.666666666666666741e-01 6.565718712209889230e-02
9.833333333333332815e-01 3.251443777289036996e-02


==> anc/fig4_Sigma_1_phi0_0.80.dat <==
# x/L Sigma_1/(Nf phimin))
0.000000000000000000e+00 -5.370574026786396969e-11
1.666666666666666644e-02 -9.737443760872099840e-02
3.333333333333333287e-02 -1.927476138541779072e-01
5.000000000000000278e-02 -2.842469044340595330e-01
6.666666666666666574e-02 -3.702397998431568582e-01
8.333333333333332871e-02 -4.494149475379344283e-01
1.000000000000000056e-01 -5.208257867523258255e-01
1.166666666666666685e-01 -5.838964000258115572e-01
1.333333333333333315e-01 -6.383943154705118417e-01
1.499999999999999944e-01 -6.843778654728100985e-01
1.666666666666666574e-01 -7.221265543712990231e-01
1.833333333333333204e-01 -7.520624441402786742e-01
2.000000000000000111e-01 -7.746696084696590434e-01
2.166666666666666741e-01 -7.904177741397534485e-01
2.333333333333333370e-01 -7.996956013924035878e-01
2.500000000000000000e-01 -8.027585526640006464e-01
2.666666666666666630e-01 -7.996956017890359814e-01
2.833333333333333259e-01 -7.904177743520088839e-01
2.999999999999999889e-01 -7.746696084514663738e-01
3.166666666666666519e-01 -7.520624441888446032e-01
3.333333333333333148e-01 -7.221265544915742574e-01
3.499999999999999778e-01 -6.843778655791155074e-01
3.666666666666666408e-01 -6.383943155851341533e-01
3.833333333333333592e-01 -5.838964000999975479e-01
4.000000000000000222e-01 -5.208257866384123913e-01
4.166666666666666852e-01 -4.494149473449031706e-01
4.333333333333333481e-01 -3.702397999173975829e-01
4.500000000000000111e-01 -2.842469048689825195e-01
4.666666666666666741e-01 -1.927476143565657329e-01
4.833333333333333370e-01 -9.737443754702879151e-02
5.000000000000000000e-01 9.416333823786260382e-10
5.166666666666667185e-01 9.737443903510212273e-02
5.333333333333333259e-01 1.927476150984313574e-01
5.500000000000000444e-01 2.842469052076425640e-01
5.666666666666666519e-01 3.702398002009972267e-01
5.833333333333333703e-01 4.494149476200277604e-01
5.999999999999999778e-01 5.208257869688862618e-01
6.166666666666666963e-01 5.838964004158329058e-01
6.333333333333333037e-01 6.383943156694358301e-01
6.500000000000000222e-01 6.843778654095742375e-01
6.666666666666666297e-01 7.221265542192853992e-01
6.833333333333333481e-01 7.520624441173597852e-01
6.999999999999999556e-01 7.746696087034623535e-01
7.166666666666666741e-01 7.904177745675959876e-01
7.333333333333332815e-01 7.996956018239553821e-01
7.500000000000000000e-01 8.027585527506826413e-01
7.666666666666667185e-01 7.996956014994460737e-01
7.833333333333333259e-01 7.904177741557829595e-01
8.000000000000000444e-01 7.746696084522569636e-01
8.166666666666666519e-01 7.520624440242708042e-01
8.333333333333333703e-01 7.221265540504578917e-01
8.499999999999999778e-01 6.843778650951031217e-01
8.666666666666666963e-01 6.383943152401276855e-01
8.833333333333333037e-01 5.838963997592683253e-01
9.000000000000000222e-01 5.208257862423428808e-01
9.166666666666666297e-01 4.494149471944075547e-01
9.333333333333333481e-01 3.702398001361073554e-01
9.499999999999999556e-01 2.842469052192746481e-01
9.666666666666666741e-01 1.927476145994822532e-01
9.833333333333332815e-01 9.737443784180724315e-02


==> anc/fig6_left_a_0.3125.dat <==
# phi_0/phimin Sigma_0/(Nf phimin))
0.000000000000000000e+00 0.000000000000000000e+00
2.366619720458984499e-02 2.366657749542037253e-02
4.733239440917968999e-02 4.733352094613857419e-02
7.099859161376953498e-02 7.099893963152398291e-02
9.466478881835937997e-02 9.466460421436086181e-02
1.183309860229492250e-01 1.183283067184496967e-01
1.419971832275390700e-01 1.419872055869898231e-01
1.656633804321289427e-01 1.656454754298685716e-01
1.893295776367187599e-01 1.893024115615310476e-01
2.129957748413086049e-01 2.129529548366893565e-01
2.366619720458984499e-01 2.366005478659387040e-01
2.603281692504882949e-01 2.602512391767505817e-01
2.839943664550781399e-01 2.838905643116291788e-01
3.076605636596680404e-01 3.075242519592247814e-01
3.313267608642578854e-01 3.311510021922812741e-01
3.549929580688476749e-01 3.547778533900325382e-01
3.786591552734375199e-01 3.784035876071437654e-01
4.023253524780274204e-01 4.020234956962002171e-01
4.259915496826172099e-01 4.243553944462846172e-01
4.496577468872070549e-01 4.480074824939667133e-01
4.733239440917968999e-01 4.716558547666350742e-01
4.969901412963866894e-01 4.952488595664020776e-01
5.206563385009765899e-01 5.189172510089894441e-01
5.443225357055664348e-01 5.425886979628078421e-01
5.679887329101562798e-01 5.662593506964491707e-01
5.916549301147461248e-01 5.899136841164887013e-01
6.153211273193360809e-01 6.135742198778972867e-01
6.389873245239259258e-01 6.372602585116349250e-01
6.626535217285157708e-01 6.609934213622159493e-01
6.863197189331055048e-01 6.846768641118463616e-01
7.099859161376953498e-01 7.083681879120202751e-01
7.336521133422851948e-01 7.320577000304441251e-01
7.573183105468750398e-01 7.557098868589324780e-01
7.809845077514649958e-01 7.794288318102099433e-01
8.046507049560548408e-01 8.031559604035090061e-01
8.519830993652344198e-01 8.507604494448839372e-01
8.756492965698242648e-01 8.742701013772939955e-01
8.993154937744141098e-01 8.979452293530177931e-01
9.229816909790039547e-01 9.219395246668045107e-01
9.466478881835937997e-01 9.458488385167148627e-01
9.703140853881835337e-01 9.700480582616206604e-01
9.939802825927733787e-01 9.939685071724800869e-01
1.017646479797363224e+00 1.017539321204644853e+00
1.041312677001953180e+00 1.040670435236550562e+00
1.064978874206543136e+00 1.063264629496228242e+00
1.088645071411132870e+00 1.085209712349999966e+00
1.112311268615722826e+00 1.106390681181117497e+00
1.135977465820312560e+00 1.126645970440031119e+00
1.159643663024902516e+00 1.145910883192886143e+00
1.183309860229492250e+00 1.163820605517849049e+00
1.206976057434082206e+00 1.180202166169620259e+00
1.230642254638672162e+00 1.195042362193926344e+00
1.254308451843261896e+00 1.208265785174776452e+00
1.277974649047851852e+00 1.219243449319883377e+00
1.301640846252441586e+00 1.227957692618517171e+00
1.325307043457031542e+00 1.234614008908961891e+00
1.348973240661621054e+00 1.239027652261091017e+00
1.372639437866211010e+00 1.241167317590071928e+00
1.396305635070800744e+00 1.241016896689486337e+00
1.419971832275390700e+00 1.238584464896745008e+00


==> anc/fig6_left_a_0.5.dat <==
# phi_0/phimin Sigma_0/(Nf phimin))
0.000000000000000000e+00 0.000000000000000000e+00
1.968115999999999963e-02 1.968106158854414367e-02
3.936231999999999925e-02 3.935992079153300544e-02
5.904347999999999541e-02 5.904056975158657183e-02
7.872463999999999851e-02 7.871769499105517320e-02
9.840580000000000160e-02 9.839263502644618464e-02
1.180869599999999908e-01 1.180632136606234450e-01
1.377681200000000217e-01 1.377302964573622335e-01
1.574492799999999970e-01 1.573929539217081008e-01
1.771304400000000001e-01 1.770487210538587153e-01
1.968116000000000032e-01 1.967021007617911765e-01
2.164927600000000063e-01 2.163466409451517414e-01
2.361739199999999816e-01 2.359844077785823724e-01
2.558550800000000125e-01 2.556168828847807384e-01
2.755362400000000433e-01 2.752424942047406176e-01
2.952173999999999632e-01 2.946921165011605614e-01
3.148985599999999940e-01 3.142859626405392071e-01
3.345797200000000249e-01 3.340944758928904301e-01
3.542608800000000002e-01 3.537096673291921234e-01
3.739420399999999756e-01 3.733447284312023107e-01
3.936232000000000064e-01 3.930249467709132083e-01
4.133043599999999818e-01 4.073334836681055671e-01
4.329855200000000126e-01 4.270026260437245758e-01
4.526666799999999879e-01 4.466336926092623338e-01
4.723478399999999633e-01 4.663490053454212858e-01
4.920289999999999941e-01 4.860277197230298829e-01
5.117101600000000250e-01 5.057082385326960861e-01
5.313913200000000003e-01 5.253939667859413021e-01
5.510724800000000867e-01 5.450855226691615485e-01
5.707536399999999510e-01 5.647828080367152115e-01
5.904347999999999264e-01 5.844856745211132187e-01
6.101159600000000127e-01 6.041977192403705788e-01
6.297971199999999881e-01 6.238627337160475017e-01
6.494782800000000744e-01 6.436287500037605191e-01
6.691594400000000498e-01 6.633520898136343602e-01
6.888405999999999141e-01 6.830865960758063515e-01
7.085217600000000004e-01 7.028290499483322851e-01
7.282029199999999758e-01 7.225956316922861333e-01
7.478840799999999511e-01 7.423623429628675163e-01
7.675652400000000375e-01 7.621444712150888812e-01
7.872464000000000128e-01 7.819208805855887290e-01
8.069275599999999882e-01 8.017220516726039081e-01
8.266087199999999635e-01 8.215218811478071093e-01
8.462898799999999389e-01 8.413287278143168901e-01
8.659710400000000252e-01 8.611380200414855413e-01
8.856522000000000006e-01 8.806739399866484463e-01
9.053333599999999759e-01 9.005634452703628057e-01
9.250145199999999512e-01 9.207864996306094341e-01
9.446956799999999266e-01 9.405511498813580173e-01
9.643768400000000129e-01 9.621866086375036042e-01
9.840579999999999883e-01 9.836054232391068242e-01
1.003739160000000075e+00 1.003596807879330699e+00
1.023420320000000050e+00 1.022020905766985566e+00
1.043101480000000025e+00 1.037934968453049667e+00
1.062782640000000001e+00 1.050654875184441783e+00
1.082463799999999976e+00 1.058879497082656718e+00
1.102144960000000173e+00 1.062941395476505457e+00
1.121826119999999927e+00 1.062366651872697521e+00
1.141507279999999902e+00 1.057668492172831209e+00
1.161188439999999877e+00 1.049304192901543198e+00
1.180869599999999853e+00 1.038600717904996529e+00


==> anc/fig7.dat <==
# a*rhobar |1-Sigma_0/Nf/phi0| at phi0/phimin=0.5)
5.000000000000000000e-01 1.245990074634406586e-02
3.125000000000000000e-01 3.350446776619664391e-03
2.500000000000000000e-01 2.037392278106064936e-03
1.666999999999999871e-01 9.629358800828935472e-04


==> anc/fig8_a_0.042.dat <==
# phi_0/phimin |1-Sigma_0/Nf/phi0|
1.019995493756884697e+00 5.333572598242852791e-06
1.029995975753027926e+00 1.088891526879187666e-05
1.039996457749170933e+00 1.942941648835905255e-05
1.049996939745313940e+00 3.115738867986994620e-05
1.059992949253981243e+00 3.972085020820248502e-05
1.069993431250124472e+00 5.583754613347480245e-05
1.079993913246267256e+00 7.294240084965153414e-05
1.089994395242410707e+00 9.372713294730772304e-05
1.099994877238553714e+00 1.157212580117361611e-04
1.109995359234696721e+00 1.408821381125857641e-04
1.119995841230839950e+00 1.660304132470313832e-04
1.129996323226983179e+00 1.953467003247277844e-04
1.139996805223125964e+00 2.264899206008141874e-04
1.149992814731793267e+00 2.563865432216871909e-04
1.159993296727936274e+00 2.908026633964277963e-04
1.169993778724079281e+00 3.280803770127072028e-04
1.179994260720222510e+00 3.679548715186387042e-04
1.189994742716365517e+00 4.098856848681053933e-04
1.199995224712508524e+00 4.532963215131413648e-04
1.209995706708651753e+00 4.993319135976337364e-04
1.219996188704794982e+00 5.459045655780148110e-04
1.229992198213462062e+00 5.933993687332606015e-04
1.239992680209605291e+00 6.457980897303094991e-04
1.249993162205748298e+00 7.011517449623250187e-04
1.259993644201891305e+00 7.562449956655115102e-04
1.269994126198034534e+00 8.146974543480345332e-04
1.279994608194177541e+00 8.753727530630417419e-04
1.289995090190320548e+00 9.377726691129906200e-04
1.299995572186463777e+00 1.002744419100309869e-03
1.309996054182607006e+00 1.068705058113406103e-03
1.319992063691274087e+00 1.134677207879741800e-03
1.329992545687417316e+00 1.204821759887675370e-03
1.339993027683560323e+00 1.277343916875506302e-03
1.349993509679703330e+00 1.352601677360398824e-03
1.359993991675846559e+00 1.429427786426518132e-03
1.369994473671989565e+00 1.508344832459429519e-03
1.379994955668132572e+00 1.588178633975645404e-03
1.389995437664275801e+00 1.671098330915610219e-03
1.399991447172942882e+00 1.753726423167845105e-03
1.409991929169086111e+00 1.839687440415627151e-03
1.419992411165229118e+00 1.928726310164385893e-03
1.429992893161372125e+00 2.019537047321162682e-03
1.439993375157515354e+00 2.112686115025907974e-03
1.449993857153658361e+00 2.206196738802956858e-03
1.459994339149801368e+00 2.304375233003530532e-03
1.469994821145944597e+00 2.402732854500211346e-03
1.479990830654611678e+00 2.501080479480943808e-03
1.489991312650754685e+00 2.603131502784794549e-03


==> anc/fig8_a_0.083.dat <==
# phi_0/phimin |1-Sigma_0/Nf/phi0|
1.019999363204330711e+00 9.149377899642097134e-06
1.030000303526975358e+00 2.251045901002779459e-05
1.040001243849620449e+00 4.077749492203963655e-05
1.049999502236002913e+00 6.178573141657484058e-05
1.060000442558647782e+00 8.947695321392945544e-05
1.069998700945030246e+00 1.203395556029773772e-04
1.079999641267675115e+00 1.584911762017027215e-04
1.090000581590319761e+00 2.016778667486285315e-04
1.099998839976702447e+00 2.475391916169078499e-04
1.109999780299347316e+00 3.008411258446086478e-04
1.120000720621992185e+00 3.593941089917729315e-04
1.129998979008374649e+00 4.206670517504784712e-04
1.139999919331019518e+00 4.890883636103904308e-04
1.150000859653664165e+00 5.629054576160585910e-04
1.159999118040046850e+00 6.394491961030368543e-04
1.170000058362691497e+00 7.239046031914941892e-04
1.180000998685336588e+00 8.135335207429816862e-04
1.189999257071719052e+00 9.055939112541100400e-04
1.200000197394363921e+00 1.005611912399673180e-03
1.210001137717008790e+00 1.111055405545680053e-03
1.219999396103391254e+00 1.219338928743818329e-03
1.230000336426036123e+00 1.335317730360330302e-03
1.240001276748681214e+00 1.456698487272478637e-03
1.249999535135063455e+00 1.581267666986074794e-03
1.260000475457708324e+00 1.713958137707249918e-03
1.269998733844090788e+00 1.849530452774583722e-03
1.279999674166735657e+00 1.992916933524768730e-03
1.290000614489380526e+00 2.142032925635195539e-03
1.299998872875762990e+00 2.294494064388641341e-03
1.309999813198407859e+00 2.454816556920924597e-03
1.320000753521052950e+00 2.620708754645928451e-03
1.329999011907435191e+00 2.790439482224349454e-03
1.339999952230080282e+00 2.967878609344665186e-03
1.350000892552725151e+00 3.151443860763047944e-03
1.359999150939107393e+00 3.338310483841810949e-03
1.370000091261752262e+00 3.533450927499570682e-03
1.380001031584397131e+00 3.734474131348863857e-03
1.389999289970779595e+00 3.939605617301777940e-03
1.400000230293424686e+00 4.152817420220888955e-03
1.410001170616069333e+00 4.372003025230442042e-03
1.419999429002452018e+00 4.595340778671741511e-03
1.430000369325096887e+00 4.826885098028421694e-03
1.440001309647741756e+00 5.064772406982886999e-03
1.449999568034123998e+00 5.306977580309069076e-03
1.460000508356768867e+00 5.557306042687004677e-03
1.469998766743151553e+00 5.812675040121950687e-03
1.479999707065796422e+00 6.075796331443172882e-03
1.490000647388441068e+00 6.345436444161745015e-03


==> anc/fig8_a_0.167.dat <==
# phi_0/phimin |1-Sigma_0/Nf/phi0|
1.020000110762092627e+00 2.979315020490425070e-05
1.029999880862222383e+00 6.673618353103538681e-05
1.039999650962351918e+00 1.189035946513872233e-04
1.049999421062481675e+00 1.868407613705436177e-04
1.059999191162611210e+00 2.706313503476609483e-04
1.070000644159088798e+00 3.724621922308601896e-04
1.080000414259218333e+00 4.893643926704438485e-04
1.090000184359347868e+00 6.234034193500770371e-04
1.099999954459477403e+00 7.748428056073564107e-04
1.109999724559607159e+00 9.442126881771262248e-04
1.119999494659736694e+00 1.131945148920010524e-03
1.129999264759866451e+00 1.338250586172651246e-03
1.140000717756344040e+00 1.565325610603407469e-03
1.150000487856473796e+00 1.810381901003133009e-03
1.160000257956603331e+00 2.075666946768861543e-03
1.170000028056732866e+00 2.361501456969561374e-03
1.179999798156862623e+00 2.668148090974487019e-03
1.189999568256992157e+00 2.996409555366508215e-03
1.199999338357121692e+00 3.346742997376583872e-03
1.210000791353599503e+00 3.720857650613029755e-03
1.220000561453728816e+00 4.116700573666531859e-03
1.230000331553858572e+00 4.535955368433430834e-03
1.240000101653988107e+00 4.979470117874806867e-03
1.249999871754117642e+00 5.447787477639409737e-03
1.259999641854247399e+00 5.941270774052820336e-03
1.269999411954376933e+00 6.460662917616488699e-03
1.279999182054506690e+00 7.006479699107948100e-03
1.290000635050984279e+00 7.580689908257887133e-03
1.300000405151114036e+00 8.181222301205548497e-03
1.310000175251243348e+00 8.810174482847044075e-03
1.319999945351373105e+00 9.468072703581187355e-03
1.329999715451502640e+00 1.015563387381124283e-02
1.339999485551632397e+00 1.087348674031107798e-02
1.349999255651761931e+00 1.162228803602727290e-02
1.360000708648239742e+00 1.240397360538325611e-02
1.370000478748369277e+00 1.321694817894369933e-02
1.380000248848498812e+00 1.406295120360945283e-02
1.390000018948628568e+00 1.494269787990543108e-02
1.399999789048758103e+00 1.585701472998890527e-02
1.409999559148887638e+00 1.680668536234497523e-02
1.419999329249017173e+00 1.779236625014257722e-02
1.430000782245494761e+00 1.881596045614764012e-02
1.440000552345624518e+00 1.987598334071105644e-02
1.450000322445754053e+00 2.097432965392387327e-02
1.460000092545883588e+00 2.211179218117209633e-02
1.469999862646013344e+00 2.328913303988844330e-02
1.479999632746142879e+00 2.450717835081717144e-02
1.489999402846272636e+00 2.576663370058196456e-02


==> anc/fig8_a_0.250.dat <==
# phi_0/phimin |1-Sigma_0/Nf/phi0|
1.020000662449646267e+00 7.315232183813247246e-05
1.030000538868618198e+00 1.661824836473035916e-04
1.040000415287590130e+00 2.992161212177490981e-04
1.050000291706562061e+00 4.742062550041614699e-04
1.060000168125534215e+00 6.929645781081905653e-04
1.070000044544506146e+00 9.573199385152220131e-04
1.079999920963478299e+00 1.269405029649450789e-03
1.089999797382450231e+00 1.631151015869303222e-03
1.099999673801422384e+00 2.044802348764918065e-03
1.109999550220394315e+00 2.512505898186301323e-03
1.119999426639366247e+00 3.036621223194480024e-03
1.130000629829788439e+00 3.620632070258644752e-03
1.140000506248760370e+00 4.264749238618192884e-03
1.150000382667732524e+00 4.972599918150244491e-03
1.160000259086704455e+00 5.746825231696561787e-03
1.170000135505676386e+00 6.590108168127883914e-03
1.180000011924648318e+00 7.505194814703353146e-03
1.189999888343620471e+00 8.494910988988024769e-03
1.199999764762592402e+00 9.562217377598547507e-03
1.209999641181564556e+00 1.070991742506011146e-02
1.219999517600536487e+00 1.194114164463655481e-02
1.229999394019508641e+00 1.325894423611650996e-02
1.240000597209930611e+00 1.466747065439832909e-02
1.250000473628902542e+00 1.616769241763782450e-02
1.260000350047874695e+00 1.776387672293133768e-02
1.270000226466846627e+00 1.945915680648646617e-02
1.280000102885818780e+00 2.125670971658144559e-02
1.289999979304790712e+00 2.315972661961496204e-02
1.299999855723762643e+00 2.517127236090577203e-02
1.309999732142734796e+00 2.729449513776827096e-02
1.319999608561706728e+00 2.953239630969861640e-02
1.329999484980678659e+00 3.188797740298521255e-02
1.339999361399650812e+00 3.436403763077944262e-02
1.350000564590073004e+00 3.696426972636523978e-02
1.360000441009044714e+00 3.968937260475202677e-02
1.370000317428017089e+00 4.254281684482075221e-02
1.380000193846988799e+00 4.552670816846560164e-02
1.390000070265960730e+00 4.864326293134624279e-02
1.399999946684932883e+00 5.189435867569502925e-02
1.409999823103904815e+00 5.528145485250279823e-02
1.419999699522876968e+00 5.880598904492551071e-02
1.429999575941848899e+00 6.246901249124381383e-02
1.439999452360820831e+00 6.627134278064295003e-02
1.450000655551243023e+00 7.021423425819606212e-02
1.460000531970215176e+00 7.429603970310627581e-02
1.470000408389187108e+00 7.851752973044767714e-02
1.480000284808159261e+00 8.287819851601818666e-02
1.490000161227131192e+00 8.737695833627945330e-02


==> anc/fig8_a_0.312.dat <==
# phi_0/phimin |1-Sigma_0/Nf/phi0|
1.020000083109359856e+00 1.381852238135916622e-04
1.030000234738159381e+00 3.176675697224018435e-04
1.040000386366958685e+00 5.769928306068594637e-04
1.050000537995758210e+00 9.211296471876018188e-04
1.059999506314697415e+00 1.354308549104232817e-03
1.069999657943496718e+00 1.884287443595367151e-03
1.079999809572296243e+00 2.515717243641857337e-03
1.089999961201095768e+00 3.254645453403370858e-03
1.100000112829895071e+00 4.107436111918882915e-03
1.110000264458694597e+00 5.080530249512604790e-03
1.120000416087493900e+00 6.180704629357602897e-03
1.130000567716293425e+00 7.414948797854092888e-03
1.139999536035232630e+00 8.789346900112016137e-03
1.149999687664032155e+00 1.031322151374325369e-02
1.159999839292831458e+00 1.199298258400283146e-02
1.169999990921630983e+00 1.383606070687815048e-02
1.180000142550430287e+00 1.584991934481572162e-02
1.190000294179229812e+00 1.804201656966053502e-02
1.200000445808029337e+00 2.041963814427671942e-02
1.209999414126968542e+00 2.298901625336846610e-02
1.219999565755768067e+00 2.575889770148553914e-02
1.229999717384567592e+00 2.873489645717641761e-02
1.239999869013366895e+00 3.192302411602410128e-02
1.250000020642166421e+00 3.532889266161820530e-02
1.260000172270965724e+00 3.895734446577159282e-02
1.270000323899765027e+00 4.281263900989495941e-02
1.280000475528564552e+00 4.689815685522569222e-02
1.289999443847503979e+00 5.121554799150684900e-02
1.299999595476303282e+00 5.576803496509441516e-02
1.309999747105102808e+00 6.055523878802016036e-02
1.319999898733902111e+00 6.557668732794086353e-02
1.330000050362701636e+00 7.083060203852753478e-02
1.340000201991501161e+00 7.631437058160128739e-02
1.350000353620300242e+00 8.202402017417831370e-02
1.360000505249099767e+00 8.795472475394239265e-02
1.369999473568039194e+00 9.409967136609853622e-02
1.379999625196838497e+00 1.004535893417950465e-01
1.389999776825638023e+00 1.070079150932388146e-01
1.399999928454437548e+00 1.137540503732781261e-01
1.410000080083236851e+00 1.206828489830359397e-01
1.420000231712036154e+00 1.277843916903607102e-01
1.430000383340835679e+00 1.350485187512153740e-01
1.440000534969634982e+00 1.424645913541814357e-01
1.449999503288574410e+00 1.500210441747807932e-01
1.459999654917373935e+00 1.577083000549870384e-01
1.469999806546173238e+00 1.655147068509992270e-01
1.479999958174972763e+00 1.734293044379827675e-01
1.490000109803772066e+00 1.814413705425088619e-01


==> anc/fig8_a_0.500.dat <==
# phi_0/phimin |1-Sigma_0/Nf/phi0|
1.019999734391999979e+00 9.571132708897645003e-04
1.029999731788000084e+00 2.268661533074256553e-03
1.039999729183999966e+00 4.243170265664564234e-03
1.049999726580000070e+00 6.962535686687587599e-03
1.059999723975999952e+00 1.050394831688838959e-02
1.069999721372000057e+00 1.493385225649901393e-02
1.079999718767999939e+00 2.030154307154707904e-02
1.089999716164000043e+00 2.663314026881768992e-02
1.099999713559999925e+00 3.392789047072586328e-02
1.109999710956000030e+00 4.215664786613559922e-02
1.119999708352000134e+00 5.126416188327764800e-02
1.129999705748000016e+00 6.117357628676900472e-02
1.139999703144000121e+00 7.179318639528953216e-02
1.149999700540000003e+00 8.302307805953845765e-02
1.159999697936000107e+00 9.476194136959670278e-02
1.169999695331999989e+00 1.069116867149401129e-01
1.179999692728000094e+00 1.193812467538107880e-01
1.189999690123999976e+00 1.320884204993649780e-01
1.199999687520000080e+00 1.449608533740212035e-01
1.209999684915999962e+00 1.579361016423048714e-01
1.219999682312000067e+00 1.709609173132330406e-01
1.229999679708000171e+00 1.839905694881076581e-01
1.239999677104000053e+00 1.969878143937413562e-01
1.249999674500000157e+00 2.099220801599389619e-01
1.259999671896000040e+00 2.227683183823957469e-01
1.269999669292000144e+00 2.355062263325498062e-01
1.279999666687999804e+00 2.481196230477507036e-01
1.289999664083999908e+00 2.605957841998532976e-01
1.299999661479999791e+00 2.729245660764793024e-01
1.309999658875999895e+00 2.850984874799717961e-01
1.319999656271999999e+00 2.971118145782257747e-01
1.329999653667999882e+00 3.089606585506744496e-01
1.339999651063999986e+00 3.206423115605395724e-01
1.349999648459999868e+00 3.321553363648250823e-01
1.359999645855999972e+00 3.434991075808118133e-01
1.369999643251999855e+00 3.546739618073265765e-01
1.379999640647999959e+00 3.656806388255093854e-01
1.389999638043999841e+00 3.765206690786845334e-01
1.399999635439999945e+00 3.871959142022827205e-01
1.409999632835999828e+00 3.977085953080931047e-01
1.419999630231999932e+00 4.080612763313814506e-01
1.429999627628000036e+00 4.182567558012905140e-01
1.439999625023999918e+00 4.282981151689906341e-01
1.449999622420000023e+00 4.381885564298421132e-01
1.459999619815999905e+00 4.479314473915004813e-01
1.469999617212000009e+00 4.575303437758866387e-01
1.479999614607999892e+00 4.669888203593782761e-01
1.489999612003999996e+00 4.763106621301125276e-01


==> anc/fig9_left_a_0.5.dat <==
# phi_0/phimin Omega/(Nf rhobar^2))
-1.419971832275390700e+00 4.296478521289225361e-01
-1.396305635070800744e+00 3.746572123481996530e-01
-1.372639437866211010e+00 3.238886441027693519e-01
-1.348973240661621054e+00 2.773477088347922614e-01
-1.325307043457031542e+00 2.349995165228179472e-01
-1.301640846252441586e+00 1.967735702652507190e-01
-1.277974649047851852e+00 1.625643092069532225e-01
-1.254308451843261896e+00 1.322340630211596146e-01
-1.230642254638672162e+00 1.056185642948835879e-01
-1.206976057434082206e+00 8.253351142137006768e-02
-1.183309860229492250e+00 6.277989363617536567e-02
-1.159643663024902516e+00 4.615028780747792297e-02
-1.135977465820312560e+00 3.243382129563428945e-02
-1.112311268615722826e+00 2.142105849508993756e-02
-1.088645071411132870e+00 1.290673644715667479e-02
-1.064978874206543136e+00 6.692274637993307282e-03
-1.041312677001953180e+00 2.588117366106246035e-03
-1.017646479797363224e+00 4.140275293107720505e-04
-9.939802825927733787e-01 0.000000000000000000e+00
-9.703140853881835337e-01 1.186267262826561260e-03
-9.466478881835937997e-01 3.823228054620244655e-03
-9.229816909790039547e-01 7.691052966907249884e-03
-8.993154937744141098e-01 1.184072997342298060e-02
-8.756492965698242648e-01 1.603680272133999399e-02
-8.519830993652344198e-01 2.027924698563794009e-02
-8.046507049560548408e-01 2.890766849833454472e-02
-7.809845077514649958e-01 3.329661491073324098e-02
-7.573183105468750398e-01 3.773692958572439499e-02
-7.336521133422851948e-01 4.222997221063082285e-02
-7.099859161376953498e-01 4.677696641135270506e-02
-6.863197189331055048e-01 5.137935711592121063e-02
-6.626535217285157708e-01 5.603867197236951647e-02
-6.389873245239259258e-01 6.075589262042854072e-02
-6.153211273193360809e-01 6.553323705156940959e-02
-5.916549301147461248e-01 7.037197775302445057e-02
-5.679887329101562798e-01 7.527372054291589509e-02
-5.443225357055664348e-01 8.024010719921563506e-02
-5.206563385009765899e-01 8.527280832802318356e-02
-4.969901412963866894e-01 9.037352152498982771e-02
-4.733239440917968999e-01 9.554395013171898543e-02
-4.496577468872070549e-01 1.007858375151974434e-01
-4.259915496826172099e-01 1.061005640611904222e-01
-4.023253524780274204e-01 1.111517324315627747e-01
-3.786591552734375199e-01 1.079752284156904746e-01
-3.549929580688476749e-01 1.050354269100199633e-01
-3.313267608642578854e-01 1.023248428916105068e-01
-3.076605636596680404e-01 9.983741708686295901e-02
-2.839943664550781399e-01 9.756600453033882625e-02
-2.603281692504882949e-01 9.550211238935077396e-02
-2.366619720458984499e-01 9.364157395672777218e-02
-2.129957748413086049e-01 9.197548693532865693e-02
-1.893295776367187599e-01 9.049925446865955680e-02
-1.656633804321289427e-01 8.920619266407925352e-02
-1.419971832275390700e-01 8.809673180617152988e-02
-1.183309860229492250e-01 8.716362781718486885e-02
-9.466478881835937997e-02 8.640564260272867725e-02
-7.099859161376953498e-02 8.581612013769131242e-02
-4.733239440917968999e-02 8.540139586266065619e-02
-2.366619720458984499e-02 8.514964299184356322e-02
0.000000000000000000e+00 8.506558640360112333e-02
2.366619720458984499e-02 8.514964299184356322e-02
4.733239440917968999e-02 8.540139586266065619e-02
7.099859161376953498e-02 8.581612013769131242e-02
9.466478881835937997e-02 8.640564260272867725e-02
1.183309860229492250e-01 8.716362781718486885e-02
1.419971832275390700e-01 8.809673180617152988e-02
1.656633804321289427e-01 8.920619266407925352e-02
1.893295776367187599e-01 9.049925446865955680e-02
2.129957748413086049e-01 9.197548693532865693e-02
2.366619720458984499e-01 9.364157395672777218e-02
2.603281692504882949e-01 9.550211238935077396e-02
2.839943664550781399e-01 9.756600453033882625e-02
3.076605636596680404e-01 9.983741708686295901e-02
3.313267608642578854e-01 1.023248428916105068e-01
3.549929580688476749e-01 1.050354269100199633e-01
3.786591552734375199e-01 1.079752284156904746e-01
4.023253524780274204e-01 1.111517324315627747e-01
4.259915496826172099e-01 1.061005640611904222e-01
4.496577468872070549e-01 1.007858375151974434e-01
4.733239440917968999e-01 9.554395013171898543e-02
4.969901412963866894e-01 9.037352152498982771e-02
5.206563385009765899e-01 8.527280832802318356e-02
5.443225357055664348e-01 8.024010719921563506e-02
5.679887329101562798e-01 7.527372054291589509e-02
5.916549301147461248e-01 7.037197775302445057e-02
6.153211273193360809e-01 6.553323705156940959e-02
6.389873245239259258e-01 6.075589262042854072e-02
6.626535217285157708e-01 5.603867197236951647e-02
6.863197189331055048e-01 5.137935711592121063e-02
7.099859161376953498e-01 4.677696641135270506e-02
7.336521133422851948e-01 4.222997221063082285e-02
7.573183105468750398e-01 3.773692958572439499e-02
7.809845077514649958e-01 3.329661491073324098e-02
8.046507049560548408e-01 2.890766849833454472e-02
8.519830993652344198e-01 2.027924698563794009e-02
8.756492965698242648e-01 1.603680272133999399e-02
8.993154937744141098e-01 1.184072997342298060e-02
9.229816909790039547e-01 7.691052966907249884e-03
9.466478881835937997e-01 3.823228054620244655e-03
9.703140853881835337e-01 1.186267262826561260e-03
9.939802825927733787e-01 0.000000000000000000e+00
1.017646479797363224e+00 4.140275293107720505e-04
1.041312677001953180e+00 2.588117366106246035e-03
1.064978874206543136e+00 6.692274637993307282e-03
1.088645071411132870e+00 1.290673644715667479e-02
1.112311268615722826e+00 2.142105849508993756e-02
1.135977465820312560e+00 3.243382129563428945e-02
1.159643663024902516e+00 4.615028780747792297e-02
1.183309860229492250e+00 6.277989363617536567e-02
1.206976057434082206e+00 8.253351142137006768e-02
1.230642254638672162e+00 1.056185642948835879e-01
1.254308451843261896e+00 1.322340630211596146e-01
1.277974649047851852e+00 1.625643092069532225e-01
1.301640846252441586e+00 1.967735702652507190e-01
1.325307043457031542e+00 2.349995165228179472e-01
1.348973240661621054e+00 2.773477088347922614e-01
1.372639437866211010e+00 3.238886441027693519e-01
1.396305635070800744e+00 3.746572123481996530e-01
1.419971832275390700e+00 4.296478521289225361e-01


==> anc/fig9_right.dat <==
# a*rhobar Omega/(Nf rhobar^2))
5.000000000000000000e-01 1.036617216213229220e-01
3.125000000000000000e-01 8.506558640360112333e-02
2.500000000000000000e-01 7.898241004925125874e-02
1.666999999999999871e-01 7.150641378002546567e-02

